Innermost stable circular orbit (ISCO) of arbitrary-mass compact binaries with spins at the fourth post-Newtonian order

We compute, up to 4th post-Newtonian (4PN) order, the gauge-invariant stability criterion determining the innermost stable circular orbit (ISCO) for arbitrary-mass compact binaries with spins aligned with the orbital angular momentum. Our calculation, a perturbation analysis, incorporates spin-orbit and spin-spin contributions, both up to next-to-next-to-leading order, as well as leading-order cubic and quartic spin contributions, all calculated in prior works within the effective-field-theory (EFT) Hamiltonian formalism. In the test-mass limit, we recover the Kerr ISCO truncated at 4PN order. Estimating the ISCO shift at first order in the mass ratio and comparing our results with numerical gravitational self-force (GSF) calculations, we find good agreement for retrograde spin (the smallest discrepancy being obtained for maximal retrograde spin) and moderate prograde spin. For nearly maximal prograde spin, the PN approach fails to determine the ISCO, for it is close to the black hole (BH) horizon. We also estimate the ISCO shift due to the test-particle spin and compare our result with the exact prediction from the Mathisson-Papapetrou-Dixon (MPD) equations for a spinning particle orbiting a Kerr black hole. Finally, we discuss the stability and the ISCO of corotating black-hole binaries.

==> anc/AncillaryFile.wl <==
(* ::Package:: *)

(* ::Chapter:: *)
(*Ancillary file of the article "Innermost stable circular orbit (ISCO) of arbitrary-mass compact binaries with spins at the fourth post-Newtonian order" by Luc Blanchet, David Langlois and Etienne Ligout*)


(* ::Section:: *)
(*Content of this ancillary file and organisation*)


(* ::Text:: *)
(*Content of the file:*)
(*(i) The complete 4PN Hamiltonian of an arbitrary-mass binary system with spins (given in the EFT coordinates used by Levi and Steinhoff);*)
(*(ii) The corresponding complete 4PN acceleration (given in the same coordinates);*)
(*(iii) The general 4PN criterion and its specification to BHs.*)
(**)
(*Organisation: *)
(*- for (i) section II gives the spinless part of the Hamiltonian in a generic frame, section III gives the same spinless part in the CM and section IV gives the spin part of the Hamiltonian in the CM;*)
(*- for (ii) section V gives the spinless part of the acceleration and section VI gives its spin part (both directly in the CM);*)
(*- for (iii) section VII gives the general criterion and VIII its specification to BHs.*)
(**)
(*In principle, all the results of the article \[LongDash] in particular the criteria given in sections VII and VIII \[LongDash] can be recovered from the dynamics detailed in sections II-VI (technically even from sections II-IV only, since the acceleration can be deduced from the Hamiltonian). *)


(* ::Section:: *)
(*I. Notations*)


(* ::Text:: *)
(*We have tried, as far as possible, to mirror the notation used in the article. The correspondence between the expressions given here and those of the article should therefore be clear.  *)
(**)
(*Notation introduced in section II:*)
(*- p1 and p2 are the respective momentum vectors of each body and m1 and m2 their respective masses;*)
(*- r12 is the distance between bodies 1 and 2, and n12 the unit radial vector linking them;*)
(*- G is the gravitational constant and c is the speed of light (note that we keep the c's in each PN contribution here);*)
(*- n12p1 and n12p2 are the scalar products of n12 with p1 and p2.*)
(**)
(*Notation introduced in section III:*)
(*- p=p1=-p2 is the CM momentum vector, m=m1+m2 the total mass and r=r12 the radial distance in the CM;*)
(*- pr is the component of p along n=n12;*)
(*- \[Nu] = m1 m2 / m^2 is the symmetric mass ratio.*)
(**)
(*Notation introduced in section IV:*)
(*- Lp = rxp is the canonical angular momentum vector;*)
(*- S1 and S2 are the spin vectors of the two bodies;*)
(*- S1Lp and S2Lp are the scalar products of Lp with S1 and S2;*)
(*- pS1 and pS2 are the scalar products of p with S1 and S2;*)
(*- \[Delta]=(m1-m2)/m is the relative mass difference;*)
(*- S1S2 is the scalar product of S1 and S2;*)
(*- S1n and S2n are the components of S1 and S2 along n;*)
(*- \[Kappa]1, \[Lambda]1, \[Iota]1 (and similarly for body 2) are the structure coefficients appearing in the SS, SSS and SSSS contributions.  *)
(**)
(*Notation introduced in section V:*)
(*- the notation T[i] systematically denotes the i-th component of a given vector T;*)
(*- v is the CM velocity vector;*)
(*- u is the component of v along n (i.e. the radial velocity).*)
(**)
(*Notation introduced in section VI:*)
(*- S=S1+S2 and \[CapitalSigma]=m(S2/m2-S1/m1) are the convenient spin vectors introduced in the CM frame;*)
(*- Snv=S.(nxv) is the scalar product of the vector S and the vector nxv. \[CapitalSigma]nv is defined similarly;*)
(*- Sn and \[CapitalSigma]n are the components of S and \[CapitalSigma] along n;*)
(*- Sv and \[CapitalSigma]v are the scalar products of v with S and \[CapitalSigma];*)
(*- S\[CapitalSigma] is the scalar product of S and \[CapitalSigma];*)
(*- \[Kappa]p=\[Kappa]1+\[Kappa]2 ("p" for plus), \[Kappa]m=\[Kappa]1-\[Kappa]2 ("m" for minus) \[LongDash] and similarly for \[Lambda] and \[Iota] \[LongDash] are the convenient structure coefficients introduced for the CM frame.*)
(**)
(*Notation introduced in section VII:*)
(*- X is the invariant dimensionless parameter defined as (G m \[CapitalOmega] / c^3)^(2/3);*)
(*- \[Chi]S=Sell/(G m^2) and \[Chi]\[CapitalSigma]=\[CapitalSigma]ell/(G m^2), where Sell and \[CapitalSigma]ell are the components of S and \[CapitalSigma] along ell (the unit vector in the angular momentum direction). *)
(**)
(**)


(* ::Section::Closed:: *)
(*II. Hamiltonian in a generic frame (spinless part)*)


HNSGeneric=HNSGenericPartN+HNSGenericPart1PN+HNSGenericPart2PN+HNSGenericPart3PN+HNSGenericPart4PN


(* ::Subsection:: *)
(*0PN*)


HNSGenericPartN=p1^2/(2 m1)+p2^2/(2 m2)-(G m1 m2)/r12


(* ::Subsection:: *)
(*1PN*)


HNSGenericPart1PN=-(p1^4/(8 c^2 m1^3))-p2^4/(8 c^2 m2^3)+(G^2 m1^2 m2)/(2 c^2 r12^2)+(G^2 m1 m2^2)/(2 c^2 r12^2)+(G n12p1 n12p2)/(2 c^2 r12)-(3 G m2 p1^2)/(2 c^2 m1 r12)+(7 G p1p2)/(2 c^2 r12)-(3 G m1 p2^2)/(2 c^2 m2 r12)


(* ::Subsection:: *)
(*2PN*)


HNSGenericPart2PN=p1^6/(16 c^4 m1^5)+p2^6/(16 c^4 m2^5)-(G^3 m1^3 m2)/(2 c^4 r12^3)-(5 G^3 m1^2 m2^2)/(4 c^4 r12^3)-(G^3 m1 m2^3)/(2 c^4 r12^3)-(G^2 m2^2 n12p1^2)/(2 c^4 m1 r12^2)-(G^2 m1^2 n12p2^2)/(2 c^4 m2 r12^2)+(17 G^2 m2 p1^2)/(4 c^4 r12^2)+(11 G^2 m2^2 p1^2)/(4 c^4 m1 r12^2)-(7 G^2 m1 p1p2)/(c^4 r12^2)-(7 G^2 m2 p1p2)/(c^4 r12^2)+(17 G^2 m1 p2^2)/(4 c^4 r12^2)+(11 G^2 m1^2 p2^2)/(4 c^4 m2 r12^2)-(3 G n12p1^2 n12p2^2)/(8 c^4 m1 m2 r12)+(G n12p1 n12p2 p1^2)/(2 c^4 m1^2 r12)+(G n12p2^2 p1^2)/(8 c^4 m1 m2 r12)+(5 G m2 p1^4)/(8 c^4 m1^3 r12)-(3 G n12p1 n12p2 p1p2)/(2 c^4 m1 m2 r12)-(G p1^2 p1p2)/(2 c^4 m1^2 r12)-(G p1p2^2)/(4 c^4 m1 m2 r12)+(G n12p1^2 p2^2)/(8 c^4 m1 m2 r12)+(G n12p1 n12p2 p2^2)/(2 c^4 m2^2 r12)-(3 G p1^2 p2^2)/(8 c^4 m1 m2 r12)-(G p1p2 p2^2)/(2 c^4 m2^2 r12)+(5 G m1 p2^4)/(8 c^4 m2^3 r12)


(* ::Subsection:: *)
(*3PN*)


HNSGenericPart3PN=-((5 p1^8)/(128 c^6 m1^7))-(5 p2^8)/(128 c^6 m2^7)+(3 G^4 m1^4 m2)/(8 c^6 r12^4)+(233 G^4 m1^3 m2^2)/(24 c^6 r12^4)+(233 G^4 m1^2 m2^3)/(24 c^6 r12^4)+(3 G^4 m1 m2^4)/(8 c^6 r12^4)-(21 G^4 m1^3 m2^2 \[Pi]^2)/(32 c^6 r12^4)-(21 G^4 m1^2 m2^3 \[Pi]^2)/(32 c^6 r12^4)+(5 G^3 m1 m2 n12p1^2)/(4 c^6 r12^3)-(13 G^3 m2^2 n12p1^2)/(16 c^6 r12^3)+(3 G^3 m2^3 n12p1^2)/(2 c^6 m1 r12^3)-(G^3 m1^2 n12p1 n12p2)/(8 c^6 r12^3)+(79 G^3 m1 m2 n12p1 n12p2)/(8 c^6 r12^3)-(G^3 m2^2 n12p1 n12p2)/(8 c^6 r12^3)-(13 G^3 m1^2 n12p2^2)/(16 c^6 r12^3)+(3 G^3 m1^3 n12p2^2)/(2 c^6 m2 r12^3)+(5 G^3 m1 m2 n12p2^2)/(4 c^6 r12^3)-(419 G^3 m1 m2 p1^2)/(48 c^6 r12^3)-(491 G^3 m2^2 p1^2)/(48 c^6 r12^3)-(17 G^3 m2^3 p1^2)/(4 c^6 m1 r12^3)+(91 G^3 m1^2 p1p2)/(8 c^6 r12^3)+(155 G^3 m1 m2 p1p2)/(8 c^6 r12^3)+(91 G^3 m2^2 p1p2)/(8 c^6 r12^3)-(491 G^3 m1^2 p2^2)/(48 c^6 r12^3)-(17 G^3 m1^3 p2^2)/(4 c^6 m2 r12^3)-(419 G^3 m1 m2 p2^2)/(48 c^6 r12^3)-(3 G^3 m2^2 n12p1^2 \[Pi]^2)/(64 c^6 r12^3)+(3 G^3 m1 m2 n12p1 n12p2 \[Pi]^2)/(32 c^6 r12^3)-(3 G^3 m1^2 n12p2^2 \[Pi]^2)/(64 c^6 r12^3)+(G^3 m2^2 p1^2 \[Pi]^2)/(64 c^6 r12^3)-(G^3 m1 m2 p1p2 \[Pi]^2)/(32 c^6 r12^3)+(G^3 m1^2 p2^2 \[Pi]^2)/(64 c^6 r12^3)+(5 G^2 m2 n12p1^4)/(12 c^6 m1^2 r12^2)-(3 G^2 n12p1^3 n12p2)/(2 c^6 m1 r12^2)+(11 G^2 n12p1^2 n12p2^2)/(6 c^6 m1 r12^2)+(11 G^2 n12p1^2 n12p2^2)/(6 c^6 m2 r12^2)-(3 G^2 n12p1 n12p2^3)/(2 c^6 m2 r12^2)+(5 G^2 m1 n12p2^4)/(12 c^6 m2^2 r12^2)+(17 G^2 m2 n12p1^2 p1^2)/(16 c^6 m1^2 r12^2)+(G^2 m2^2 n12p1^2 p1^2)/(4 c^6 m1^3 r12^2)-(17 G^2 n12p1 n12p2 p1^2)/(8 c^6 m1 r12^2)-(85 G^2 n12p2^2 p1^2)/(48 c^6 m1 r12^2)-(37 G^2 n12p2^2 p1^2)/(12 c^6 m2 r12^2)-(11 G^2 m2 p1^4)/(16 c^6 m1^2 r12^2)-(29 G^2 m2^2 p1^4)/(16 c^6 m1^3 r12^2)-(11 G^2 n12p1^2 p1p2)/(8 c^6 m1 r12^2)+(89 G^2 n12p1 n12p2 p1p2)/(12 c^6 m1 r12^2)+(89 G^2 n12p1 n12p2 p1p2)/(12 c^6 m2 r12^2)-(11 G^2 n12p2^2 p1p2)/(8 c^6 m2 r12^2)-(57 G^2 p1^2 p1p2)/(16 c^6 m1 r12^2)+(3 G^2 m2 p1^2 p1p2)/(2 c^6 m1^2 r12^2)+(25 G^2 p1p2^2)/(48 c^6 m1 r12^2)+(25 G^2 p1p2^2)/(48 c^6 m2 r12^2)-(37 G^2 n12p1^2 p2^2)/(12 c^6 m1 r12^2)-(85 G^2 n12p1^2 p2^2)/(48 c^6 m2 r12^2)-(17 G^2 n12p1 n12p2 p2^2)/(8 c^6 m2 r12^2)+(G^2 m1^2 n12p2^2 p2^2)/(4 c^6 m2^3 r12^2)+(17 G^2 m1 n12p2^2 p2^2)/(16 c^6 m2^2 r12^2)+(179 G^2 p1^2 p2^2)/(48 c^6 m1 r12^2)+(179 G^2 p1^2 p2^2)/(48 c^6 m2 r12^2)+(3 G^2 m1 p1p2 p2^2)/(2 c^6 m2^2 r12^2)-(57 G^2 p1p2 p2^2)/(16 c^6 m2 r12^2)-(29 G^2 m1^2 p2^4)/(16 c^6 m2^3 r12^2)-(11 G^2 m1 p2^4)/(16 c^6 m2^2 r12^2)+(5 G n12p1^3 n12p2^3)/(16 c^6 m1^2 m2^2 r12)+(3 G n12p1^2 n12p2^2 p1^2)/(16 c^6 m1^3 m2 r12)-(9 G n12p1 n12p2^3 p1^2)/(16 c^6 m1^2 m2^2 r12)-(G n12p1 n12p2 p1^4)/(4 c^6 m1^4 r12)-(5 G n12p2^2 p1^4)/(16 c^6 m1^3 m2 r12)-(7 G m2 p1^6)/(16 c^6 m1^5 r12)+(15 G n12p1^2 n12p2^2 p1p2)/(16 c^6 m1^2 m2^2 r12)+(3 G n12p1 n12p2 p1^2 p1p2)/(4 c^6 m1^3 m2 r12)+(G n12p2^2 p1^2 p1p2)/(16 c^6 m1^2 m2^2 r12)+(G p1^4 p1p2)/(4 c^6 m1^4 r12)-(5 G n12p1 n12p2 p1p2^2)/(8 c^6 m1^2 m2^2 r12)+(G p1^2 p1p2^2)/(8 c^6 m1^3 m2 r12)-(G p1p2^3)/(8 c^6 m1^2 m2^2 r12)-(9 G n12p1^3 n12p2 p2^2)/(16 c^6 m1^2 m2^2 r12)+(3 G n12p1^2 n12p2^2 p2^2)/(16 c^6 m1 m2^3 r12)-(G n12p1^2 p1^2 p2^2)/(16 c^6 m1^3 m2 r12)+(7 G n12p1 n12p2 p1^2 p2^2)/(16 c^6 m1^2 m2^2 r12)-(G n12p2^2 p1^2 p2^2)/(16 c^6 m1 m2^3 r12)+(G p1^4 p2^2)/(4 c^6 m1^3 m2 r12)+(G n12p1^2 p1p2 p2^2)/(16 c^6 m1^2 m2^2 r12)+(3 G n12p1 n12p2 p1p2 p2^2)/(4 c^6 m1 m2^3 r12)+(G p1^2 p1p2 p2^2)/(16 c^6 m1^2 m2^2 r12)+(G p1p2^2 p2^2)/(8 c^6 m1 m2^3 r12)-(5 G n12p1^2 p2^4)/(16 c^6 m1 m2^3 r12)-(G n12p1 n12p2 p2^4)/(4 c^6 m2^4 r12)+(G p1^2 p2^4)/(4 c^6 m1 m2^3 r12)+(G p1p2 p2^4)/(4 c^6 m2^4 r12)-(7 G m1 p2^6)/(16 c^6 m2^5 r12)


(* ::Subsection:: *)
(*4PN*)


HNSGenericPart4PN=(7 p1^10)/(256 c^8 m1^9)+(7 p2^10)/(256 c^8 m2^9)-(11 G^5 m1^5 m2)/(32 c^8 r12^5)-(172049 G^5 m1^4 m2^2)/(2400 c^8 r12^5)-(152863 G^5 m1^3 m2^3)/(900 c^8 r12^5)-(172049 G^5 m1^2 m2^4)/(2400 c^8 r12^5)-(11 G^5 m1 m2^5)/(32 c^8 r12^5)+(6237 G^5 m1^4 m2^2 \[Pi]^2)/(1024 c^8 r12^5)+(44825 G^5 m1^3 m2^3 \[Pi]^2)/(3072 c^8 r12^5)+(6237 G^5 m1^2 m2^4 \[Pi]^2)/(1024 c^8 r12^5)-(9841 G^4 m1^2 m2 n12p1^2)/(1600 c^8 r12^4)+(626723 G^4 m1 m2^2 n12p1^2)/(19200 c^8 r12^4)+(2732179 G^4 m2^3 n12p1^2)/(57600 c^8 r12^4)-(21 G^4 m2^4 n12p1^2)/(8 c^8 m1 r12^4)+(7 G^4 m1^3 n12p1 n12p2)/(8 c^8 r12^4)-(2421613 G^4 m1^2 m2 n12p1 n12p2)/(19200 c^8 r12^4)-(2421613 G^4 m1 m2^2 n12p1 n12p2)/(19200 c^8 r12^4)+(7 G^4 m2^3 n12p1 n12p2)/(8 c^8 r12^4)+(2732179 G^4 m1^3 n12p2^2)/(57600 c^8 r12^4)-(21 G^4 m1^4 n12p2^2)/(8 c^8 m2 r12^4)+(626723 G^4 m1^2 m2 n12p2^2)/(19200 c^8 r12^4)-(9841 G^4 m1 m2^2 n12p2^2)/(1600 c^8 r12^4)+(72961 G^4 m1^2 m2 p1^2)/(4800 c^8 r12^4)+(2003633 G^4 m1 m2^2 p1^2)/(57600 c^8 r12^4)+(390961 G^4 m2^3 p1^2)/(19200 c^8 r12^4)+(189 G^4 m2^4 p1^2)/(32 c^8 m1 r12^4)-(529 G^4 m1^3 p1p2)/(32 c^8 r12^4)-(3367117 G^4 m1^2 m2 p1p2)/(57600 c^8 r12^4)-(3367117 G^4 m1 m2^2 p1p2)/(57600 c^8 r12^4)-(529 G^4 m2^3 p1p2)/(32 c^8 r12^4)+(390961 G^4 m1^3 p2^2)/(19200 c^8 r12^4)+(189 G^4 m1^4 p2^2)/(32 c^8 m2 r12^4)+(2003633 G^4 m1^2 m2 p2^2)/(57600 c^8 r12^4)+(72961 G^4 m1 m2^2 p2^2)/(4800 c^8 r12^4)+(21745 G^4 m1 m2^2 n12p1^2 \[Pi]^2)/(16384 c^8 r12^4)-(28691 G^4 m2^3 n12p1^2 \[Pi]^2)/(24576 c^8 r12^4)+(63641 G^4 m1^2 m2 n12p1 n12p2 \[Pi]^2)/(24576 c^8 r12^4)+(63641 G^4 m1 m2^2 n12p1 n12p2 \[Pi]^2)/(24576 c^8 r12^4)-(28691 G^4 m1^3 n12p2^2 \[Pi]^2)/(24576 c^8 r12^4)+(21745 G^4 m1^2 m2 n12p2^2 \[Pi]^2)/(16384 c^8 r12^4)-(199177 G^4 m1 m2^2 p1^2 \[Pi]^2)/(49152 c^8 r12^4)-(21837 G^4 m2^3 p1^2 \[Pi]^2)/(8192 c^8 r12^4)+(176033 G^4 m1^2 m2 p1p2 \[Pi]^2)/(24576 c^8 r12^4)+(176033 G^4 m1 m2^2 p1p2 \[Pi]^2)/(24576 c^8 r12^4)-(21837 G^4 m1^3 p2^2 \[Pi]^2)/(8192 c^8 r12^4)-(199177 G^4 m1^2 m2 p2^2 \[Pi]^2)/(49152 c^8 r12^4)+(5027 G^3 m2 n12p1^4)/(384 c^8 m1 r12^3)-(23533 G^3 m2^2 n12p1^4)/(1280 c^8 m1^2 r12^3)-(3191 G^3 n12p1^3 n12p2)/(640 c^8 r12^3)+(9581 G^3 m2 n12p1^3 n12p2)/(240 c^8 m1 r12^3)+(3 G^3 m2^2 n12p1^3 n12p2)/(4 c^8 m1^2 r12^3)-(27263 G^3 n12p1^2 n12p2^2)/(480 c^8 r12^3)-(13151 G^3 m1 n12p1^2 n12p2^2)/(960 c^8 m2 r12^3)-(13151 G^3 m2 n12p1^2 n12p2^2)/(960 c^8 m1 r12^3)-(3191 G^3 n12p1 n12p2^3)/(640 c^8 r12^3)+(3 G^3 m1^2 n12p1 n12p2^3)/(4 c^8 m2^2 r12^3)+(9581 G^3 m1 n12p1 n12p2^3)/(240 c^8 m2 r12^3)-(23533 G^3 m1^2 n12p2^4)/(1280 c^8 m2^2 r12^3)+(5027 G^3 m1 n12p2^4)/(384 c^8 m2 r12^3)-(22993 G^3 m2 n12p1^2 p1^2)/(960 c^8 m1 r12^3)+(62847 G^3 m2^2 n12p1^2 p1^2)/(1600 c^8 m1^2 r12^3)-(5 G^3 m2^3 n12p1^2 p1^2)/(4 c^8 m1^3 r12^3)+(16681 G^3 n12p1 n12p2 p1^2)/(1920 c^8 r12^3)-(430911 G^3 m2 n12p1 n12p2 p1^2)/(6400 c^8 m1 r12^3)-(23 G^3 m2^2 n12p1 n12p2 p1^2)/(8 c^8 m1^2 r12^3)+(1243429 G^3 n12p2^2 p1^2)/(19200 c^8 r12^3)+(84383 G^3 m1 n12p2^2 p1^2)/(4800 c^8 m2 r12^3)+(20377 G^3 m2 n12p2^2 p1^2)/(1600 c^8 m1 r12^3)-(1331 G^3 m2 p1^4)/(1152 c^8 m1 r12^3)-(159589 G^3 m2^2 p1^4)/(19200 c^8 m1^2 r12^3)+(65 G^3 m2^3 p1^4)/(16 c^8 m1^3 r12^3)+(8777 G^3 n12p1^2 p1p2)/(384 c^8 r12^3)-(1672183 G^3 m2 n12p1^2 p1p2)/(19200 c^8 m1 r12^3)+(G^3 m2^2 n12p1^2 p1p2)/(4 c^8 m1^2 r12^3)+(329791 G^3 n12p1 n12p2 p1p2)/(3200 c^8 r12^3)-(73057 G^3 m1 n12p1 n12p2 p1p2)/(2400 c^8 m2 r12^3)-(73057 G^3 m2 n12p1 n12p2 p1p2)/(2400 c^8 m1 r12^3)+(8777 G^3 n12p2^2 p1p2)/(384 c^8 r12^3)+(G^3 m1^2 n12p2^2 p1p2)/(4 c^8 m2^2 r12^3)-(1672183 G^3 m1 n12p2^2 p1p2)/(19200 c^8 m2 r12^3)+(452369 G^3 p1^2 p1p2)/(28800 c^8 r12^3)+(1029517 G^3 m2 p1^2 p1p2)/(14400 c^8 m1 r12^3)-(23 G^3 m2^2 p1^2 p1p2)/(8 c^8 m1^2 r12^3)-(1911149 G^3 p1p2^2)/(28800 c^8 r12^3)+(179 G^3 m1 p1p2^2)/(100 c^8 m2 r12^3)+(179 G^3 m2 p1p2^2)/(100 c^8 m1 r12^3)+(1243429 G^3 n12p1^2 p2^2)/(19200 c^8 r12^3)+(20377 G^3 m1 n12p1^2 p2^2)/(1600 c^8 m2 r12^3)+(84383 G^3 m2 n12p1^2 p2^2)/(4800 c^8 m1 r12^3)+(16681 G^3 n12p1 n12p2 p2^2)/(1920 c^8 r12^3)-(23 G^3 m1^2 n12p1 n12p2 p2^2)/(8 c^8 m2^2 r12^3)-(430911 G^3 m1 n12p1 n12p2 p2^2)/(6400 c^8 m2 r12^3)-(5 G^3 m1^3 n12p2^2 p2^2)/(4 c^8 m2^3 r12^3)+(62847 G^3 m1^2 n12p2^2 p2^2)/(1600 c^8 m2^2 r12^3)-(22993 G^3 m1 n12p2^2 p2^2)/(960 c^8 m2 r12^3)-(1772417 G^3 p1^2 p2^2)/(28800 c^8 r12^3)-(79711 G^3 m1 p1^2 p2^2)/(4800 c^8 m2 r12^3)-(79711 G^3 m2 p1^2 p2^2)/(4800 c^8 m1 r12^3)+(452369 G^3 p1p2 p2^2)/(28800 c^8 r12^3)-(23 G^3 m1^2 p1p2 p2^2)/(8 c^8 m2^2 r12^3)+(1029517 G^3 m1 p1p2 p2^2)/(14400 c^8 m2 r12^3)+(65 G^3 m1^3 p2^4)/(16 c^8 m2^3 r12^3)-(159589 G^3 m1^2 p2^4)/(19200 c^8 m2^2 r12^3)-(1331 G^3 m1 p2^4)/(1152 c^8 m2 r12^3)+(375 G^3 m2^2 n12p1^4 \[Pi]^2)/(8192 c^8 m1^2 r12^3)+(35655 G^3 m2 n12p1^3 n12p2 \[Pi]^2)/(16384 c^8 m1 r12^3)-(36405 G^3 n12p1^2 n12p2^2 \[Pi]^2)/(8192 c^8 r12^3)+(35655 G^3 m1 n12p1 n12p2^3 \[Pi]^2)/(16384 c^8 m2 r12^3)+(375 G^3 m1^2 n12p2^4 \[Pi]^2)/(8192 c^8 m2^2 r12^3)-(1059 G^3 m2^2 n12p1^2 p1^2 \[Pi]^2)/(1024 c^8 m1^2 r12^3)+(43101 G^3 m2 n12p1 n12p2 p1^2 \[Pi]^2)/(16384 c^8 m1 r12^3)-(1059 G^3 n12p2^2 p1^2 \[Pi]^2)/(512 c^8 r12^3)+(2749 G^3 m2^2 p1^4 \[Pi]^2)/(8192 c^8 m1^2 r12^3)+(56955 G^3 m2 n12p1^2 p1p2 \[Pi]^2)/(16384 c^8 m1 r12^3)-(6153 G^3 n12p1 n12p2 p1p2 \[Pi]^2)/(1024 c^8 r12^3)+(56955 G^3 m1 n12p2^2 p1p2 \[Pi]^2)/(16384 c^8 m2 r12^3)-(40483 G^3 m2 p1^2 p1p2 \[Pi]^2)/(16384 c^8 m1 r12^3)+(10631 G^3 p1p2^2 \[Pi]^2)/(4096 c^8 r12^3)-(1059 G^3 n12p1^2 p2^2 \[Pi]^2)/(512 c^8 r12^3)+(43101 G^3 m1 n12p1 n12p2 p2^2 \[Pi]^2)/(16384 c^8 m2 r12^3)-(1059 G^3 m1^2 n12p2^2 p2^2 \[Pi]^2)/(1024 c^8 m2^2 r12^3)+(13723 G^3 p1^2 p2^2 \[Pi]^2)/(8192 c^8 r12^3)-(40483 G^3 m1 p1p2 p2^2 \[Pi]^2)/(16384 c^8 m2 r12^3)+(2749 G^3 m1^2 p2^4 \[Pi]^2)/(8192 c^8 m2^2 r12^3)+(369 G^2 m2 n12p1^6)/(160 c^8 m1^4 r12^2)-(549 G^2 n12p1^5 n12p2)/(128 c^8 m1^3 r12^2)-(7 G^2 n12p1^4 n12p2^2)/(4 c^8 m1^3 r12^2)+(3263 G^2 n12p1^4 n12p2^2)/(1280 c^8 m1^2 m2 r12^2)+(G^2 n12p1^3 n12p2^3)/(4 c^8 m1 m2^2 r12^2)+(G^2 n12p1^3 n12p2^3)/(4 c^8 m1^2 m2 r12^2)-(7 G^2 n12p1^2 n12p2^4)/(4 c^8 m2^3 r12^2)+(3263 G^2 n12p1^2 n12p2^4)/(1280 c^8 m1 m2^2 r12^2)-(549 G^2 n12p1 n12p2^5)/(128 c^8 m2^3 r12^2)+(369 G^2 m1 n12p2^6)/(160 c^8 m2^4 r12^2)-(889 G^2 m2 n12p1^4 p1^2)/(192 c^8 m1^4 r12^2)+(67 G^2 n12p1^3 n12p2 p1^2)/(16 c^8 m1^3 r12^2)+(2 G^2 n12p1^2 n12p2^2 p1^2)/(3 c^8 m1^3 r12^2)+(797 G^2 n12p1^2 n12p2^2 p1^2)/(480 c^8 m1^2 m2 r12^2)-(73 G^2 n12p1 n12p2^3 p1^2)/(192 c^8 m1 m2^2 r12^2)+(17 G^2 n12p1 n12p2^3 p1^2)/(96 c^8 m1^2 m2 r12^2)+(7 G^2 n12p2^4 p1^2)/(4 c^8 m2^3 r12^2)+(1673 G^2 n12p2^4 p1^2)/(1920 c^8 m1 m2^2 r12^2)+(49 G^2 m2 n12p1^2 p1^4)/(16 c^8 m1^4 r12^2)-(3 G^2 m2^2 n12p1^2 p1^4)/(16 c^8 m1^5 r12^2)-(191 G^2 n12p1 n12p2 p1^4)/(128 c^8 m1^3 r12^2)+(5 G^2 m2 n12p1 n12p2 p1^4)/(8 c^8 m1^4 r12^2)+(209 G^2 n12p2^2 p1^4)/(96 c^8 m1^3 r12^2)-(487 G^2 n12p2^2 p1^4)/(3840 c^8 m1^2 m2 r12^2)-(43 G^2 m2 p1^6)/(64 c^8 m1^4 r12^2)+(55 G^2 m2^2 p1^6)/(32 c^8 m1^5 r12^2)+(1547 G^2 n12p1^4 p1p2)/(256 c^8 m1^3 r12^2)-(7 G^2 n12p1^3 n12p2 p1p2)/(2 c^8 m1^3 r12^2)-(3571 G^2 n12p1^3 n12p2 p1p2)/(320 c^8 m1^2 m2 r12^2)+(1421 G^2 n12p1^2 n12p2^2 p1p2)/(384 c^8 m1 m2^2 r12^2)+(1421 G^2 n12p1^2 n12p2^2 p1p2)/(384 c^8 m1^2 m2 r12^2)-(7 G^2 n12p1 n12p2^3 p1p2)/(2 c^8 m2^3 r12^2)-(3571 G^2 n12p1 n12p2^3 p1p2)/(320 c^8 m1 m2^2 r12^2)+(1547 G^2 n12p2^4 p1p2)/(256 c^8 m2^3 r12^2)-(851 G^2 n12p1^2 p1^2 p1p2)/(128 c^8 m1^3 r12^2)-(133 G^2 n12p1 n12p2 p1^2 p1p2)/(24 c^8 m1^3 r12^2)+(2713 G^2 n12p1 n12p2 p1^2 p1p2)/(480 c^8 m1^2 m2 r12^2)+(91 G^2 n12p2^2 p1^2 p1p2)/(384 c^8 m1 m2^2 r12^2)-(527 G^2 n12p2^2 p1^2 p1p2)/(384 c^8 m1^2 m2 r12^2)+(1011 G^2 p1^4 p1p2)/(256 c^8 m1^3 r12^2)-(5 G^2 m2 p1^4 p1p2)/(4 c^8 m1^4 r12^2)+(21 G^2 n12p1^2 p1p2^2)/(16 c^8 m1^3 r12^2)+(4349 G^2 n12p1^2 p1p2^2)/(1280 c^8 m1^2 m2 r12^2)-(229 G^2 n12p1 n12p2 p1p2^2)/(192 c^8 m1 m2^2 r12^2)-(229 G^2 n12p1 n12p2 p1p2^2)/(192 c^8 m1^2 m2 r12^2)+(21 G^2 n12p2^2 p1p2^2)/(16 c^8 m2^3 r12^2)+(4349 G^2 n12p2^2 p1p2^2)/(1280 c^8 m1 m2^2 r12^2)-(53 G^2 p1^2 p1p2^2)/(96 c^8 m1^3 r12^2)-(4901 G^2 p1^2 p1p2^2)/(3840 c^8 m1^2 m2 r12^2)+(77 G^2 p1p2^3)/(96 c^8 m1 m2^2 r12^2)+(77 G^2 p1p2^3)/(96 c^8 m1^2 m2 r12^2)+(7 G^2 n12p1^4 p2^2)/(4 c^8 m1^3 r12^2)+(1673 G^2 n12p1^4 p2^2)/(1920 c^8 m1^2 m2 r12^2)+(17 G^2 n12p1^3 n12p2 p2^2)/(96 c^8 m1 m2^2 r12^2)-(73 G^2 n12p1^3 n12p2 p2^2)/(192 c^8 m1^2 m2 r12^2)+(2 G^2 n12p1^2 n12p2^2 p2^2)/(3 c^8 m2^3 r12^2)+(797 G^2 n12p1^2 n12p2^2 p2^2)/(480 c^8 m1 m2^2 r12^2)+(67 G^2 n12p1 n12p2^3 p2^2)/(16 c^8 m2^3 r12^2)-(889 G^2 m1 n12p2^4 p2^2)/(192 c^8 m2^4 r12^2)-(11 G^2 n12p1^2 p1^2 p2^2)/(48 c^8 m1^3 r12^2)+(641 G^2 n12p1^2 p1^2 p2^2)/(3840 c^8 m1^2 m2 r12^2)+(17 G^2 n12p1 n12p2 p1^2 p2^2)/(32 c^8 m1 m2^2 r12^2)+(17 G^2 n12p1 n12p2 p1^2 p2^2)/(32 c^8 m1^2 m2 r12^2)-(11 G^2 n12p2^2 p1^2 p2^2)/(48 c^8 m2^3 r12^2)+(641 G^2 n12p2^2 p1^2 p2^2)/(3840 c^8 m1 m2^2 r12^2)-(23 G^2 p1^4 p2^2)/(12 c^8 m1^3 r12^2)-(2479 G^2 p1^4 p2^2)/(3840 c^8 m1^2 m2 r12^2)-(527 G^2 n12p1^2 p1p2 p2^2)/(384 c^8 m1 m2^2 r12^2)+(91 G^2 n12p1^2 p1p2 p2^2)/(384 c^8 m1^2 m2 r12^2)-(133 G^2 n12p1 n12p2 p1p2 p2^2)/(24 c^8 m2^3 r12^2)+(2713 G^2 n12p1 n12p2 p1p2 p2^2)/(480 c^8 m1 m2^2 r12^2)-(851 G^2 n12p2^2 p1p2 p2^2)/(128 c^8 m2^3 r12^2)+(55 G^2 p1^2 p1p2 p2^2)/(384 c^8 m1 m2^2 r12^2)+(55 G^2 p1^2 p1p2 p2^2)/(384 c^8 m1^2 m2 r12^2)-(53 G^2 p1p2^2 p2^2)/(96 c^8 m2^3 r12^2)-(4901 G^2 p1p2^2 p2^2)/(3840 c^8 m1 m2^2 r12^2)+(209 G^2 n12p1^2 p2^4)/(96 c^8 m2^3 r12^2)-(487 G^2 n12p1^2 p2^4)/(3840 c^8 m1 m2^2 r12^2)+(5 G^2 m1 n12p1 n12p2 p2^4)/(8 c^8 m2^4 r12^2)-(191 G^2 n12p1 n12p2 p2^4)/(128 c^8 m2^3 r12^2)-(3 G^2 m1^2 n12p2^2 p2^4)/(16 c^8 m2^5 r12^2)+(49 G^2 m1 n12p2^2 p2^4)/(16 c^8 m2^4 r12^2)-(23 G^2 p1^2 p2^4)/(12 c^8 m2^3 r12^2)-(2479 G^2 p1^2 p2^4)/(3840 c^8 m1 m2^2 r12^2)-(5 G^2 m1 p1p2 p2^4)/(4 c^8 m2^4 r12^2)+(1011 G^2 p1p2 p2^4)/(256 c^8 m2^3 r12^2)+(55 G^2 m1^2 p2^6)/(32 c^8 m2^5 r12^2)-(43 G^2 m1 p2^6)/(64 c^8 m2^4 r12^2)-(35 G n12p1^5 n12p2^3)/(256 c^8 m1^4 m2^2 r12)-(35 G n12p1^3 n12p2^5)/(256 c^8 m1^2 m2^4 r12)+(25 G n12p1^3 n12p2^3 p1^2)/(128 c^8 m1^4 m2^2 r12)-(5 G n12p1^2 n12p2^4 p1^2)/(32 c^8 m1^3 m2^3 r12)+(55 G n12p1 n12p2^5 p1^2)/(256 c^8 m1^2 m2^4 r12)-(9 G n12p1^2 n12p2^2 p1^4)/(64 c^8 m1^5 m2 r12)+(33 G n12p1 n12p2^3 p1^4)/(256 c^8 m1^4 m2^2 r12)+(7 G n12p2^4 p1^4)/(32 c^8 m1^3 m2^3 r12)+(3 G n12p1 n12p2 p1^6)/(16 c^8 m1^6 r12)+(15 G n12p2^2 p1^6)/(64 c^8 m1^5 m2 r12)+(45 G m2 p1^8)/(128 c^8 m1^7 r12)-(85 G n12p1^4 n12p2^2 p1p2)/(256 c^8 m1^4 m2^2 r12)-(85 G n12p1^2 n12p2^4 p1p2)/(256 c^8 m1^2 m2^4 r12)-(45 G n12p1^2 n12p2^2 p1^2 p1p2)/(128 c^8 m1^4 m2^2 r12)-(G n12p1 n12p2^3 p1^2 p1p2)/(2 c^8 m1^3 m2^3 r12)-(23 G n12p2^4 p1^2 p1p2)/(256 c^8 m1^2 m2^4 r12)-(9 G n12p1 n12p2 p1^4 p1p2)/(16 c^8 m1^5 m2 r12)-(G n12p2^2 p1^4 p1p2)/(256 c^8 m1^4 m2^2 r12)-(3 G p1^6 p1p2)/(16 c^8 m1^6 r12)+(25 G n12p1^3 n12p2 p1p2^2)/(64 c^8 m1^4 m2^2 r12)+(25 G n12p1 n12p2^3 p1p2^2)/(64 c^8 m1^2 m2^4 r12)+(7 G n12p1 n12p2 p1^2 p1p2^2)/(64 c^8 m1^4 m2^2 r12)+(G n12p2^2 p1^2 p1p2^2)/(8 c^8 m1^3 m2^3 r12)-(3 G p1^4 p1p2^2)/(32 c^8 m1^5 m2 r12)-(3 G n12p1^2 p1p2^3)/(64 c^8 m1^4 m2^2 r12)-(3 G n12p2^2 p1p2^3)/(64 c^8 m1^2 m2^4 r12)+(3 G p1^2 p1p2^3)/(64 c^8 m1^4 m2^2 r12)+(55 G n12p1^5 n12p2 p2^2)/(256 c^8 m1^4 m2^2 r12)-(5 G n12p1^4 n12p2^2 p2^2)/(32 c^8 m1^3 m2^3 r12)+(25 G n12p1^3 n12p2^3 p2^2)/(128 c^8 m1^2 m2^4 r12)-(7 G n12p1^3 n12p2 p1^2 p2^2)/(128 c^8 m1^4 m2^2 r12)+(21 G n12p1^2 n12p2^2 p1^2 p2^2)/(32 c^8 m1^3 m2^3 r12)-(7 G n12p1 n12p2^3 p1^2 p2^2)/(128 c^8 m1^2 m2^4 r12)+(3 G n12p1^2 p1^4 p2^2)/(64 c^8 m1^5 m2 r12)-(25 G n12p1 n12p2 p1^4 p2^2)/(256 c^8 m1^4 m2^2 r12)-(3 G n12p2^2 p1^4 p2^2)/(16 c^8 m1^3 m2^3 r12)-(9 G p1^6 p2^2)/(64 c^8 m1^5 m2 r12)-(23 G n12p1^4 p1p2 p2^2)/(256 c^8 m1^4 m2^2 r12)-(G n12p1^3 n12p2 p1p2 p2^2)/(2 c^8 m1^3 m2^3 r12)-(45 G n12p1^2 n12p2^2 p1p2 p2^2)/(128 c^8 m1^2 m2^4 r12)+(7 G n12p1^2 p1^2 p1p2 p2^2)/(128 c^8 m1^4 m2^2 r12)+(G n12p1 n12p2 p1^2 p1p2 p2^2)/(8 c^8 m1^3 m2^3 r12)+(7 G n12p2^2 p1^2 p1p2 p2^2)/(128 c^8 m1^2 m2^4 r12)-(7 G p1^4 p1p2 p2^2)/(256 c^8 m1^4 m2^2 r12)+(G n12p1^2 p1p2^2 p2^2)/(8 c^8 m1^3 m2^3 r12)+(7 G n12p1 n12p2 p1p2^2 p2^2)/(64 c^8 m1^2 m2^4 r12)-(G p1^2 p1p2^2 p2^2)/(16 c^8 m1^3 m2^3 r12)+(3 G p1p2^3 p2^2)/(64 c^8 m1^2 m2^4 r12)+(7 G n12p1^4 p2^4)/(32 c^8 m1^3 m2^3 r12)+(33 G n12p1^3 n12p2 p2^4)/(256 c^8 m1^2 m2^4 r12)-(9 G n12p1^2 n12p2^2 p2^4)/(64 c^8 m1 m2^5 r12)-(3 G n12p1^2 p1^2 p2^4)/(16 c^8 m1^3 m2^3 r12)-(25 G n12p1 n12p2 p1^2 p2^4)/(256 c^8 m1^2 m2^4 r12)+(3 G n12p2^2 p1^2 p2^4)/(64 c^8 m1 m2^5 r12)-(7 G p1^4 p2^4)/(64 c^8 m1^3 m2^3 r12)-(G n12p1^2 p1p2 p2^4)/(256 c^8 m1^2 m2^4 r12)-(9 G n12p1 n12p2 p1p2 p2^4)/(16 c^8 m1 m2^5 r12)-(7 G p1^2 p1p2 p2^4)/(256 c^8 m1^2 m2^4 r12)-(3 G p1p2^2 p2^4)/(32 c^8 m1 m2^5 r12)+(15 G n12p1^2 p2^6)/(64 c^8 m1 m2^5 r12)+(3 G n12p1 n12p2 p2^6)/(16 c^8 m2^6 r12)-(9 G p1^2 p2^6)/(64 c^8 m1 m2^5 r12)-(3 G p1p2 p2^6)/(16 c^8 m2^6 r12)+(45 G m1 p2^8)/(128 c^8 m2^7 r12)


(* ::Section::Closed:: *)
(*III. Hamiltonian in CM (spin part)*)


HNS=HNSPartN+HNSPart1PN+HNSPart2PN+HNSPart3PN+HNSPart4PN


(* ::Subsection:: *)
(*0PN*)


HNSPartN=(p)^2/(2 m \[Nu])-(G m^2 \[Nu])/r


(* ::Subsection:: *)
(*1PN*)


HNSPart1PN=-((G (p)^2)/(2 c^2 r))-(G pr^2)/(2 c^2 r)-(p)^4/(8 c^2 m^3 \[Nu]^3)+(3 (p)^4)/(8 c^2 m^3 \[Nu]^2)-(3 G (p)^2)/(2 c^2 r \[Nu])+(G^2 m^3 \[Nu])/(2 c^2 r^2)


(* ::Subsection:: *)
(*2PN*)


HNSPart2PN=(3 G^2 m (p)^2)/(c^4 r^2)+(3 G^2 m pr^2)/(2 c^4 r^2)+(p)^6/(16 c^4 m^5 \[Nu]^5)-(5 (p)^6)/(16 c^4 m^5 \[Nu]^4)+(5 (p)^6)/(16 c^4 m^5 \[Nu]^3)+(5 G (p)^4)/(8 c^4 m^2 r \[Nu]^3)-(2 G (p)^4)/(c^4 m^2 r \[Nu]^2)-(G (p)^2 pr^2)/(2 c^4 m^2 r \[Nu]^2)+(11 G^2 m (p)^2)/(4 c^4 r^2 \[Nu])-(G^2 m pr^2)/(2 c^4 r^2 \[Nu])-(3 G (p)^4)/(8 c^4 m^2 r \[Nu])-(G (p)^2 pr^2)/(4 c^4 m^2 r \[Nu])-(3 G pr^4)/(8 c^4 m^2 r \[Nu])-(G^3 m^4 \[Nu])/(2 c^4 r^3)-(G^3 m^4 \[Nu]^2)/(4 c^4 r^3)


(* ::Subsection:: *)
(*3PN*)


HNSPart3PN=-((221 G^3 m^2 (p)^2)/(48 c^6 r^3))+(G^3 m^2 (p)^2 \[Pi]^2)/(64 c^6 r^3)-(107 G^3 m^2 pr^2)/(16 c^6 r^3)-(3 G^3 m^2 \[Pi]^2 pr^2)/(64 c^6 r^3)-(5 (p)^8)/(128 c^6 m^7 \[Nu]^7)+(35 (p)^8)/(128 c^6 m^7 \[Nu]^6)-(35 (p)^8)/(64 c^6 m^7 \[Nu]^5)-(7 G (p)^6)/(16 c^6 m^4 r \[Nu]^5)+(35 (p)^8)/(128 c^6 m^7 \[Nu]^4)+(19 G (p)^6)/(8 c^6 m^4 r \[Nu]^4)+(G (p)^4 pr^2)/(4 c^6 m^4 r \[Nu]^4)-(29 G^2 (p)^4)/(16 c^6 m r^2 \[Nu]^3)+(G^2 (p)^2 pr^2)/(4 c^6 m r^2 \[Nu]^3)-(41 G (p)^6)/(16 c^6 m^4 r \[Nu]^3)-(5 G (p)^4 pr^2)/(8 c^6 m^4 r \[Nu]^3)+(3 G (p)^2 pr^4)/(16 c^6 m^4 r \[Nu]^3)+(55 G^2 (p)^4)/(8 c^6 m r^2 \[Nu]^2)-(3 G^2 (p)^2 pr^2)/(16 c^6 m r^2 \[Nu]^2)+(5 G^2 pr^4)/(12 c^6 m r^2 \[Nu]^2)-(5 G (p)^6)/(16 c^6 m^4 r \[Nu]^2)-(3 G (p)^4 pr^2)/(16 c^6 m^4 r \[Nu]^2)-(3 G (p)^2 pr^4)/(16 c^6 m^4 r \[Nu]^2)-(5 G pr^6)/(16 c^6 m^4 r \[Nu]^2)-(17 G^3 m^2 (p)^2)/(4 c^6 r^3 \[Nu])+(3 G^3 m^2 pr^2)/(2 c^6 r^3 \[Nu])+(85 G^2 (p)^4)/(16 c^6 m r^2 \[Nu])+(33 G^2 (p)^2 pr^2)/(8 c^6 m r^2 \[Nu])+(25 G^2 pr^4)/(12 c^6 m r^2 \[Nu])+(3 G^4 m^5 \[Nu])/(8 c^6 r^4)-(17 G^3 m^2 (p)^2 \[Nu])/(8 c^6 r^3)-(3 G^3 m^2 pr^2 \[Nu])/(c^6 r^3)+(103 G^4 m^5 \[Nu]^2)/(12 c^6 r^4)-(21 G^4 m^5 \[Pi]^2 \[Nu]^2)/(32 c^6 r^4)


(* ::Subsection:: *)
(*4PN*)


HNSPart4PN= (141361 G^4 m^3 (p)^2)/(19200 c^8 r^4)-(21837 G^4 m^3 (p)^2 \[Pi]^2)/(8192 c^8 r^4)+(3437779 G^4 m^3 pr^2)/(57600 c^8 r^4)-(28691 G^4 m^3 \[Pi]^2 pr^2)/(24576 c^8 r^4)-(433 G^3 (p)^4)/(128 c^8 r^3)-(313 G^3 (p)^2 pr^2)/(64 c^8 r^3)-(517 G^3 pr^4)/(128 c^8 r^3)+(7 (p)^10)/(256 c^8 m^9 \[Nu]^9)-(63 (p)^10)/(256 c^8 m^9 \[Nu]^8)+(189 (p)^10)/(256 c^8 m^9 \[Nu]^7)+(45 G (p)^8)/(128 c^8 m^6 r \[Nu]^7)-(105 (p)^10)/(128 c^8 m^9 \[Nu]^6)-(21 G (p)^8)/(8 c^8 m^6 r \[Nu]^6)-(3 G (p)^6 pr^2)/(16 c^8 m^6 r \[Nu]^6)+(63 (p)^10)/(256 c^8 m^9 \[Nu]^5)+(55 G^2 (p)^6)/(32 c^8 m^3 r^2 \[Nu]^5)-(3 G^2 (p)^4 pr^2)/(16 c^8 m^3 r^2 \[Nu]^5)+(363 G (p)^8)/(64 c^8 m^6 r \[Nu]^5)+(27 G (p)^6 pr^2)/(32 c^8 m^6 r \[Nu]^5)-(9 G (p)^4 pr^4)/(64 c^8 m^6 r \[Nu]^5)-(733 G^2 (p)^6)/(64 c^8 m^3 r^2 \[Nu]^4)+(15 G^2 (p)^4 pr^2)/(4 c^8 m^3 r^2 \[Nu]^4)-(889 G^2 (p)^2 pr^4)/(192 c^8 m^3 r^2 \[Nu]^4)+(369 G^2 pr^6)/(160 c^8 m^3 r^2 \[Nu]^4)-(773 G (p)^8)/(256 c^8 m^6 r \[Nu]^4)-(37 G (p)^6 pr^2)/(64 c^8 m^6 r \[Nu]^4)+(69 G (p)^4 pr^4)/(128 c^8 m^6 r \[Nu]^4)-(5 G (p)^2 pr^6)/(64 c^8 m^6 r \[Nu]^4)+(35 G pr^8)/(256 c^8 m^6 r \[Nu]^4)+(65 G^3 (p)^4)/(16 c^8 r^3 \[Nu]^3)-(5 G^3 (p)^2 pr^2)/(4 c^8 r^3 \[Nu]^3)+(3777 G^2 (p)^6)/(256 c^8 m^3 r^2 \[Nu]^3)-(573 G^2 (p)^4 pr^2)/(64 c^8 m^3 r^2 \[Nu]^3)+(9091 G^2 (p)^2 pr^4)/(768 c^8 m^3 r^2 \[Nu]^3)-(1151 G^2 pr^6)/(128 c^8 m^3 r^2 \[Nu]^3)-(35 G (p)^8)/(128 c^8 m^6 r \[Nu]^3)-(5 G (p)^6 pr^2)/(32 c^8 m^6 r \[Nu]^3)-(9 G (p)^4 pr^4)/(64 c^8 m^6 r \[Nu]^3)-(5 G (p)^2 pr^6)/(32 c^8 m^6 r \[Nu]^3)-(35 G pr^8)/(128 c^8 m^6 r \[Nu]^3)-(572389 G^3 (p)^4)/(19200 c^8 r^3 \[Nu]^2)+(2749 G^3 (p)^4 \[Pi]^2)/(8192 c^8 r^3 \[Nu]^2)+(79047 G^3 (p)^2 pr^2)/(1600 c^8 r^3 \[Nu]^2)-(1059 G^3 (p)^2 \[Pi]^2 pr^2)/(1024 c^8 r^3 \[Nu]^2)-(24493 G^3 pr^4)/(1280 c^8 r^3 \[Nu]^2)+(375 G^3 \[Pi]^2 pr^4)/(8192 c^8 r^3 \[Nu]^2)+(1855 G^2 (p)^6)/(256 c^8 m^3 r^2 \[Nu]^2)+(1743 G^2 (p)^4 pr^2)/(256 c^8 m^3 r^2 \[Nu]^2)-(1025 G^2 (p)^2 pr^4)/(768 c^8 m^3 r^2 \[Nu]^2)+(7953 G^2 pr^6)/(1280 c^8 m^3 r^2 \[Nu]^2)+(189 G^4 m^3 (p)^2)/(32 c^8 r^4 \[Nu])-(21 G^4 m^3 pr^2)/(8 c^8 r^4 \[Nu])-(839689 G^3 (p)^4)/(28800 c^8 r^3 \[Nu])+(18491 G^3 (p)^4 \[Pi]^2)/(16384 c^8 r^3 \[Nu])-(2329 G^3 (p)^2 pr^2)/(48 c^8 r^3 \[Nu])-(4035 G^3 (p)^2 \[Pi]^2 pr^2)/(2048 c^8 r^3 \[Nu])+(69143 G^3 pr^4)/(1920 c^8 r^3 \[Nu])-(38655 G^3 \[Pi]^2 pr^4)/(16384 c^8 r^3 \[Nu])-(11 G^5 m^6 \[Nu])/(32 c^8 r^5)+(524011 G^4 m^3 (p)^2 \[Nu])/(19200 c^8 r^4)-(158177 G^4 m^3 (p)^2 \[Pi]^2 \[Nu])/(49152 c^8 r^4)-(707 G^4 m^3 pr^2 \[Nu])/(3840 c^8 r^4)+(110099 G^4 m^3 \[Pi]^2 pr^2 \[Nu])/(49152 c^8 r^4)-(168749 G^5 m^6 \[Nu]^2)/(2400 c^8 r^5)+(6237 G^5 m^6 \[Pi]^2 \[Nu]^2)/(1024 c^8 r^5)-(4889 G^5 m^6 \[Nu]^3)/(180 c^8 r^5)+(7403 G^5 m^6 \[Pi]^2 \[Nu]^3)/(3072 c^8 r^5)


(* ::Section::Closed:: *)
(*IV. Hamiltonian in CM (spin part)*)


(* ::Subsection:: *)
(*SO part*)


HSO=HSOAtLO+HSOAtNLO+HSOAtNNLO


(* ::Subsubsection:: *)
(*LO (1.5 PN)*)


HSOAtLO=(G S1Lp)/(2 c^3 r^3)+(G S2Lp)/(2 c^3 r^3)+(3 G S1Lp)/(4 c^3 r^3 \[Nu])+(3 G S2Lp)/(4 c^3 r^3 \[Nu])-(3 G S1Lp \[Delta])/(4 c^3 r^3 \[Nu])+(3 G S2Lp \[Delta])/(4 c^3 r^3 \[Nu])


(* ::Subsubsection:: *)
(*NLO (2.5 PN) *)


HSOAtNLO=-((13 G^2 m S1Lp)/(8 c^5 r^4))-(13 G^2 m S2Lp)/(8 c^5 r^4)+(5 G^2 m S1Lp \[Delta])/(8 c^5 r^4)-(5 G^2 m S2Lp \[Delta])/(8 c^5 r^4)-(5 G Lp^2 S1Lp)/(16 c^5 m^2 r^5 \[Nu]^3)-(5 G pr^2 S1Lp)/(16 c^5 m^2 r^3 \[Nu]^3)-(5 G Lp^2 S2Lp)/(16 c^5 m^2 r^5 \[Nu]^3)-(5 G pr^2 S2Lp)/(16 c^5 m^2 r^3 \[Nu]^3)+(5 G Lp^2 S1Lp \[Delta])/(16 c^5 m^2 r^5 \[Nu]^3)+(5 G pr^2 S1Lp \[Delta])/(16 c^5 m^2 r^3 \[Nu]^3)-(5 G Lp^2 S2Lp \[Delta])/(16 c^5 m^2 r^5 \[Nu]^3)-(5 G pr^2 S2Lp \[Delta])/(16 c^5 m^2 r^3 \[Nu]^3)+(5 G Lp^2 S1Lp)/(4 c^5 m^2 r^5 \[Nu]^2)+(11 G pr^2 S1Lp)/(4 c^5 m^2 r^3 \[Nu]^2)+(5 G Lp^2 S2Lp)/(4 c^5 m^2 r^5 \[Nu]^2)+(11 G pr^2 S2Lp)/(4 c^5 m^2 r^3 \[Nu]^2)-(5 G Lp^2 S1Lp \[Delta])/(8 c^5 m^2 r^5 \[Nu]^2)-(17 G pr^2 S1Lp \[Delta])/(8 c^5 m^2 r^3 \[Nu]^2)+(5 G Lp^2 S2Lp \[Delta])/(8 c^5 m^2 r^5 \[Nu]^2)+(17 G pr^2 S2Lp \[Delta])/(8 c^5 m^2 r^3 \[Nu]^2)+(3 G Lp^2 S1Lp)/(8 c^5 m^2 r^5 \[Nu])-(5 G^2 m S1Lp)/(2 c^5 r^4 \[Nu])+(9 G pr^2 S1Lp)/(8 c^5 m^2 r^3 \[Nu])+(3 G Lp^2 S2Lp)/(8 c^5 m^2 r^5 \[Nu])-(5 G^2 m S2Lp)/(2 c^5 r^4 \[Nu])+(9 G pr^2 S2Lp)/(8 c^5 m^2 r^3 \[Nu])+(5 G^2 m S1Lp \[Delta])/(2 c^5 r^4 \[Nu])-(5 G^2 m S2Lp \[Delta])/(2 c^5 r^4 \[Nu])


(* ::Subsubsection:: *)
(*NNLO (3.5 PN)*)


HSOAtNNLO=(73 G^3 m^2 S1Lp)/(16 c^7 r^5)+(73 G^3 m^2 S2Lp)/(16 c^7 r^5)-(61 G^3 m^2 S1Lp \[Delta])/(16 c^7 r^5)+(61 G^3 m^2 S2Lp \[Delta])/(16 c^7 r^5)+(7 G Lp^4 S1Lp)/(32 c^7 m^4 r^7 \[Nu]^5)+(7 G Lp^2 pr^2 S1Lp)/(16 c^7 m^4 r^5 \[Nu]^5)+(7 G pr^4 S1Lp)/(32 c^7 m^4 r^3 \[Nu]^5)+(7 G Lp^4 S2Lp)/(32 c^7 m^4 r^7 \[Nu]^5)+(7 G Lp^2 pr^2 S2Lp)/(16 c^7 m^4 r^5 \[Nu]^5)+(7 G pr^4 S2Lp)/(32 c^7 m^4 r^3 \[Nu]^5)-(7 G Lp^4 S1Lp \[Delta])/(32 c^7 m^4 r^7 \[Nu]^5)-(7 G Lp^2 pr^2 S1Lp \[Delta])/(16 c^7 m^4 r^5 \[Nu]^5)-(7 G pr^4 S1Lp \[Delta])/(32 c^7 m^4 r^3 \[Nu]^5)+(7 G Lp^4 S2Lp \[Delta])/(32 c^7 m^4 r^7 \[Nu]^5)+(7 G Lp^2 pr^2 S2Lp \[Delta])/(16 c^7 m^4 r^5 \[Nu]^5)+(7 G pr^4 S2Lp \[Delta])/(32 c^7 m^4 r^3 \[Nu]^5)-(23 G Lp^4 S1Lp)/(16 c^7 m^4 r^7 \[Nu]^4)-(29 G Lp^2 pr^2 S1Lp)/(8 c^7 m^4 r^5 \[Nu]^4)-(35 G pr^4 S1Lp)/(16 c^7 m^4 r^3 \[Nu]^4)-(23 G Lp^4 S2Lp)/(16 c^7 m^4 r^7 \[Nu]^4)-(29 G Lp^2 pr^2 S2Lp)/(8 c^7 m^4 r^5 \[Nu]^4)-(35 G pr^4 S2Lp)/(16 c^7 m^4 r^3 \[Nu]^4)+(G Lp^4 S1Lp \[Delta])/(c^7 m^4 r^7 \[Nu]^4)+(11 G Lp^2 pr^2 S1Lp \[Delta])/(4 c^7 m^4 r^5 \[Nu]^4)+(7 G pr^4 S1Lp \[Delta])/(4 c^7 m^4 r^3 \[Nu]^4)-(G Lp^4 S2Lp \[Delta])/(c^7 m^4 r^7 \[Nu]^4)-(11 G Lp^2 pr^2 S2Lp \[Delta])/(4 c^7 m^4 r^5 \[Nu]^4)-(7 G pr^4 S2Lp \[Delta])/(4 c^7 m^4 r^3 \[Nu]^4)+(43 G Lp^4 S1Lp)/(32 c^7 m^4 r^7 \[Nu]^3)+(21 G^2 Lp^2 S1Lp)/(16 c^7 m r^6 \[Nu]^3)+(173 G Lp^2 pr^2 S1Lp)/(32 c^7 m^4 r^5 \[Nu]^3)+(45 G^2 pr^2 S1Lp)/(16 c^7 m r^4 \[Nu]^3)+(175 G pr^4 S1Lp)/(32 c^7 m^4 r^3 \[Nu]^3)+(43 G Lp^4 S2Lp)/(32 c^7 m^4 r^7 \[Nu]^3)+(21 G^2 Lp^2 S2Lp)/(16 c^7 m r^6 \[Nu]^3)+(173 G Lp^2 pr^2 S2Lp)/(32 c^7 m^4 r^5 \[Nu]^3)+(45 G^2 pr^2 S2Lp)/(16 c^7 m r^4 \[Nu]^3)+(175 G pr^4 S2Lp)/(32 c^7 m^4 r^3 \[Nu]^3)-(17 G Lp^4 S1Lp \[Delta])/(32 c^7 m^4 r^7 \[Nu]^3)-(21 G^2 Lp^2 S1Lp \[Delta])/(16 c^7 m r^6 \[Nu]^3)-(73 G Lp^2 pr^2 S1Lp \[Delta])/(32 c^7 m^4 r^5 \[Nu]^3)-(45 G^2 pr^2 S1Lp \[Delta])/(16 c^7 m r^4 \[Nu]^3)-(131 G pr^4 S1Lp \[Delta])/(32 c^7 m^4 r^3 \[Nu]^3)+(17 G Lp^4 S2Lp \[Delta])/(32 c^7 m^4 r^7 \[Nu]^3)+(21 G^2 Lp^2 S2Lp \[Delta])/(16 c^7 m r^6 \[Nu]^3)+(73 G Lp^2 pr^2 S2Lp \[Delta])/(32 c^7 m^4 r^5 \[Nu]^3)+(45 G^2 pr^2 S2Lp \[Delta])/(16 c^7 m r^4 \[Nu]^3)+(131 G pr^4 S2Lp \[Delta])/(32 c^7 m^4 r^3 \[Nu]^3)+(5 G Lp^4 S1Lp)/(16 c^7 m^4 r^7 \[Nu]^2)-(257 G^2 Lp^2 S1Lp)/(32 c^7 m r^6 \[Nu]^2)+(19 G Lp^2 pr^2 S1Lp)/(16 c^7 m^4 r^5 \[Nu]^2)-(459 G^2 pr^2 S1Lp)/(32 c^7 m r^4 \[Nu]^2)+(29 G pr^4 S1Lp)/(16 c^7 m^4 r^3 \[Nu]^2)+(5 G Lp^4 S2Lp)/(16 c^7 m^4 r^7 \[Nu]^2)-(257 G^2 Lp^2 S2Lp)/(32 c^7 m r^6 \[Nu]^2)+(19 G Lp^2 pr^2 S2Lp)/(16 c^7 m^4 r^5 \[Nu]^2)-(459 G^2 pr^2 S2Lp)/(32 c^7 m r^4 \[Nu]^2)+(29 G pr^4 S2Lp)/(16 c^7 m^4 r^3 \[Nu]^2)+(173 G^2 Lp^2 S1Lp \[Delta])/(32 c^7 m r^6 \[Nu]^2)+(279 G^2 pr^2 S1Lp \[Delta])/(32 c^7 m r^4 \[Nu]^2)-(173 G^2 Lp^2 S2Lp \[Delta])/(32 c^7 m r^6 \[Nu]^2)-(279 G^2 pr^2 S2Lp \[Delta])/(32 c^7 m r^4 \[Nu]^2)-(201 G^2 Lp^2 S1Lp)/(32 c^7 m r^6 \[Nu])+(45 G^3 m^2 S1Lp)/(8 c^7 r^5 \[Nu])-(81 G^2 pr^2 S1Lp)/(32 c^7 m r^4 \[Nu])-(201 G^2 Lp^2 S2Lp)/(32 c^7 m r^6 \[Nu])+(45 G^3 m^2 S2Lp)/(8 c^7 r^5 \[Nu])-(81 G^2 pr^2 S2Lp)/(32 c^7 m r^4 \[Nu])+(17 G^2 Lp^2 S1Lp \[Delta])/(32 c^7 m r^6 \[Nu])-(45 G^3 m^2 S1Lp \[Delta])/(8 c^7 r^5 \[Nu])+(63 G^2 pr^2 S1Lp \[Delta])/(32 c^7 m r^4 \[Nu])-(17 G^2 Lp^2 S2Lp \[Delta])/(32 c^7 m r^6 \[Nu])+(45 G^3 m^2 S2Lp \[Delta])/(8 c^7 r^5 \[Nu])-(63 G^2 pr^2 S2Lp \[Delta])/(32 c^7 m r^4 \[Nu])+(23 G^3 m^2 S1Lp \[Nu])/(8 c^7 r^5)+(23 G^3 m^2 S2Lp \[Nu])/(8 c^7 r^5)


(* ::Subsection:: *)
(*SS part *)


HSS=HS1S2+HS2


HS1S2=HS1S2AtLO+HS1S2AtNLO+HS1S2AtNNLO


HS2=HS2AtNNLO+HS2AtNLO+HS2AtNNLO


(* ::Subsubsection:: *)
(*LO (2 PN)*)


HS1S2AtLO=-((G S1S2)/(c^4 r^3))+(3 G S1n S2n)/(c^4 r^3)


HS2AtLO=(G (S1)^2 \[Kappa]1)/(2 c^4 r^3)-(3 G S1n^2 \[Kappa]1)/(2 c^4 r^3)+(G (S2)^2 \[Kappa]2)/(2 c^4 r^3)-(3 G S2n^2 \[Kappa]2)/(2 c^4 r^3)-(G (S1)^2 \[Kappa]1)/(4 c^4 r^3 \[Nu])+(3 G S1n^2 \[Kappa]1)/(4 c^4 r^3 \[Nu])+(G (S1)^2 \[Delta] \[Kappa]1)/(4 c^4 r^3 \[Nu])-(3 G S1n^2 \[Delta] \[Kappa]1)/(4 c^4 r^3 \[Nu])-(G (S2)^2 \[Kappa]2)/(4 c^4 r^3 \[Nu])+(3 G S2n^2 \[Kappa]2)/(4 c^4 r^3 \[Nu])-(G (S2)^2 \[Delta] \[Kappa]2)/(4 c^4 r^3 \[Nu])+(3 G S2n^2 \[Delta] \[Kappa]2)/(4 c^4 r^3 \[Nu])


(* ::Subsubsection:: *)
(*NLO (3PN)*)


HS1S2AtNLO=(7 G^2 m S1S2)/(c^6 r^4)-(13 G^2 m S1n S2n)/(c^6 r^4)+(5 G pS1 pS2)/(2 c^6 m^2 r^3 \[Nu]^2)-(15 G pr pS2 S1n)/(4 c^6 m^2 r^3 \[Nu]^2)-(5 G Lp^2 S1S2)/(2 c^6 m^2 r^5 \[Nu]^2)+(7 G pr^2 S1S2)/(2 c^6 m^2 r^3 \[Nu]^2)-(15 G pr pS1 S2n)/(4 c^6 m^2 r^3 \[Nu]^2)+(3 G Lp^2 S1n S2n)/(2 c^6 m^2 r^5 \[Nu]^2)+(3 G pr^2 S1n S2n)/(2 c^6 m^2 r^3 \[Nu]^2)+(9 G pr pS2 S1n \[Delta])/(4 c^6 m^2 r^3 \[Nu]^2)-(9 G pr pS1 S2n \[Delta])/(4 c^6 m^2 r^3 \[Nu]^2)+(G pS1 pS2)/(2 c^6 m^2 r^3 \[Nu])-(9 G pr pS2 S1n)/(4 c^6 m^2 r^3 \[Nu])-(G Lp^2 S1S2)/(c^6 m^2 r^5 \[Nu])-(7 G pr^2 S1S2)/(4 c^6 m^2 r^3 \[Nu])-(9 G pr pS1 S2n)/(4 c^6 m^2 r^3 \[Nu])+(9 G Lp^2 S1n S2n)/(4 c^6 m^2 r^5 \[Nu])+(39 G pr^2 S1n S2n)/(4 c^6 m^2 r^3 \[Nu])


HS2AtNLO=-((G^2 m (S1)^2)/(2 c^6 r^4))-(G^2 m (S2)^2)/(2 c^6 r^4)-(G^2 m (S1)^2 \[Delta])/(2 c^6 r^4)+(G^2 m S1n^2 \[Delta])/(c^6 r^4)+(G^2 m (S2)^2 \[Delta])/(2 c^6 r^4)-(G^2 m S2n^2 \[Delta])/(c^6 r^4)-(11 G^2 m (S1)^2 \[Kappa]1)/(4 c^6 r^4)+(27 G^2 m S1n^2 \[Kappa]1)/(4 c^6 r^4)+(3 G^2 m (S1)^2 \[Delta] \[Kappa]1)/(4 c^6 r^4)-(7 G^2 m S1n^2 \[Delta] \[Kappa]1)/(4 c^6 r^4)-(11 G^2 m (S2)^2 \[Kappa]2)/(4 c^6 r^4)+(27 G^2 m S2n^2 \[Kappa]2)/(4 c^6 r^4)-(3 G^2 m (S2)^2 \[Delta] \[Kappa]2)/(4 c^6 r^4)+(7 G^2 m S2n^2 \[Delta] \[Kappa]2)/(4 c^6 r^4)-(5 G pS1^2)/(8 c^6 m^2 r^3 \[Nu]^3)-(5 G pS2^2)/(8 c^6 m^2 r^3 \[Nu]^3)+(5 G Lp^2 (S1)^2)/(8 c^6 m^2 r^5 \[Nu]^3)+(G pr^2 (S1)^2)/(16 c^6 m^2 r^3 \[Nu]^3)+(15 G pr pS1 S1n)/(8 c^6 m^2 r^3 \[Nu]^3)-(21 G Lp^2 S1n^2)/(16 c^6 m^2 r^5 \[Nu]^3)-(21 G pr^2 S1n^2)/(16 c^6 m^2 r^3 \[Nu]^3)+(5 G Lp^2 (S2)^2)/(8 c^6 m^2 r^5 \[Nu]^3)+(G pr^2 (S2)^2)/(16 c^6 m^2 r^3 \[Nu]^3)+(15 G pr pS2 S2n)/(8 c^6 m^2 r^3 \[Nu]^3)-(21 G Lp^2 S2n^2)/(16 c^6 m^2 r^5 \[Nu]^3)-(21 G pr^2 S2n^2)/(16 c^6 m^2 r^3 \[Nu]^3)+(5 G pS1^2 \[Delta])/(8 c^6 m^2 r^3 \[Nu]^3)-(5 G pS2^2 \[Delta])/(8 c^6 m^2 r^3 \[Nu]^3)-(5 G Lp^2 (S1)^2 \[Delta])/(8 c^6 m^2 r^5 \[Nu]^3)-(G pr^2 (S1)^2 \[Delta])/(16 c^6 m^2 r^3 \[Nu]^3)-(15 G pr pS1 S1n \[Delta])/(8 c^6 m^2 r^3 \[Nu]^3)+(21 G Lp^2 S1n^2 \[Delta])/(16 c^6 m^2 r^5 \[Nu]^3)+(21 G pr^2 S1n^2 \[Delta])/(16 c^6 m^2 r^3 \[Nu]^3)+(5 G Lp^2 (S2)^2 \[Delta])/(8 c^6 m^2 r^5 \[Nu]^3)+(G pr^2 (S2)^2 \[Delta])/(16 c^6 m^2 r^3 \[Nu]^3)+(15 G pr pS2 S2n \[Delta])/(8 c^6 m^2 r^3 \[Nu]^3)-(21 G Lp^2 S2n^2 \[Delta])/(16 c^6 m^2 r^5 \[Nu]^3)-(21 G pr^2 S2n^2 \[Delta])/(16 c^6 m^2 r^3 \[Nu]^3)+(G pS1^2 \[Kappa]1)/(4 c^6 m^2 r^3 \[Nu]^3)-(5 G Lp^2 (S1)^2 \[Kappa]1)/(8 c^6 m^2 r^5 \[Nu]^3)+(G pr^2 (S1)^2 \[Kappa]1)/(8 c^6 m^2 r^3 \[Nu]^3)-(3 G pr pS1 S1n \[Kappa]1)/(4 c^6 m^2 r^3 \[Nu]^3)+(9 G Lp^2 S1n^2 \[Kappa]1)/(8 c^6 m^2 r^5 \[Nu]^3)+(9 G pr^2 S1n^2 \[Kappa]1)/(8 c^6 m^2 r^3 \[Nu]^3)-(G pS1^2 \[Delta] \[Kappa]1)/(4 c^6 m^2 r^3 \[Nu]^3)+(5 G Lp^2 (S1)^2 \[Delta] \[Kappa]1)/(8 c^6 m^2 r^5 \[Nu]^3)-(G pr^2 (S1)^2 \[Delta] \[Kappa]1)/(8 c^6 m^2 r^3 \[Nu]^3)+(3 G pr pS1 S1n \[Delta] \[Kappa]1)/(4 c^6 m^2 r^3 \[Nu]^3)-(9 G Lp^2 S1n^2 \[Delta] \[Kappa]1)/(8 c^6 m^2 r^5 \[Nu]^3)-(9 G pr^2 S1n^2 \[Delta] \[Kappa]1)/(8 c^6 m^2 r^3 \[Nu]^3)+(G pS2^2 \[Kappa]2)/(4 c^6 m^2 r^3 \[Nu]^3)-(5 G Lp^2 (S2)^2 \[Kappa]2)/(8 c^6 m^2 r^5 \[Nu]^3)+(G pr^2 (S2)^2 \[Kappa]2)/(8 c^6 m^2 r^3 \[Nu]^3)-(3 G pr pS2 S2n \[Kappa]2)/(4 c^6 m^2 r^3 \[Nu]^3)+(9 G Lp^2 S2n^2 \[Kappa]2)/(8 c^6 m^2 r^5 \[Nu]^3)+(9 G pr^2 S2n^2 \[Kappa]2)/(8 c^6 m^2 r^3 \[Nu]^3)+(G pS2^2 \[Delta] \[Kappa]2)/(4 c^6 m^2 r^3 \[Nu]^3)-(5 G Lp^2 (S2)^2 \[Delta] \[Kappa]2)/(8 c^6 m^2 r^5 \[Nu]^3)+(G pr^2 (S2)^2 \[Delta] \[Kappa]2)/(8 c^6 m^2 r^3 \[Nu]^3)-(3 G pr pS2 S2n \[Delta] \[Kappa]2)/(4 c^6 m^2 r^3 \[Nu]^3)+(9 G Lp^2 S2n^2 \[Delta] \[Kappa]2)/(8 c^6 m^2 r^5 \[Nu]^3)+(9 G pr^2 S2n^2 \[Delta] \[Kappa]2)/(8 c^6 m^2 r^3 \[Nu]^3)+(7 G pS1^2)/(4 c^6 m^2 r^3 \[Nu]^2)+(7 G pS2^2)/(4 c^6 m^2 r^3 \[Nu]^2)-(7 G Lp^2 (S1)^2)/(4 c^6 m^2 r^5 \[Nu]^2)-(G pr^2 (S1)^2)/(4 c^6 m^2 r^3 \[Nu]^2)-(21 G pr pS1 S1n)/(4 c^6 m^2 r^3 \[Nu]^2)+(15 G Lp^2 S1n^2)/(4 c^6 m^2 r^5 \[Nu]^2)+(15 G pr^2 S1n^2)/(4 c^6 m^2 r^3 \[Nu]^2)-(7 G Lp^2 (S2)^2)/(4 c^6 m^2 r^5 \[Nu]^2)-(G pr^2 (S2)^2)/(4 c^6 m^2 r^3 \[Nu]^2)-(21 G pr pS2 S2n)/(4 c^6 m^2 r^3 \[Nu]^2)+(15 G Lp^2 S2n^2)/(4 c^6 m^2 r^5 \[Nu]^2)+(15 G pr^2 S2n^2)/(4 c^6 m^2 r^3 \[Nu]^2)-(G pS1^2 \[Delta])/(2 c^6 m^2 r^3 \[Nu]^2)+(G pS2^2 \[Delta])/(2 c^6 m^2 r^3 \[Nu]^2)+(G Lp^2 (S1)^2 \[Delta])/(2 c^6 m^2 r^5 \[Nu]^2)+(G pr^2 (S1)^2 \[Delta])/(8 c^6 m^2 r^3 \[Nu]^2)+(3 G pr pS1 S1n \[Delta])/(2 c^6 m^2 r^3 \[Nu]^2)-(9 G Lp^2 S1n^2 \[Delta])/(8 c^6 m^2 r^5 \[Nu]^2)-(9 G pr^2 S1n^2 \[Delta])/(8 c^6 m^2 r^3 \[Nu]^2)-(G Lp^2 (S2)^2 \[Delta])/(2 c^6 m^2 r^5 \[Nu]^2)-(G pr^2 (S2)^2 \[Delta])/(8 c^6 m^2 r^3 \[Nu]^2)-(3 G pr pS2 S2n \[Delta])/(2 c^6 m^2 r^3 \[Nu]^2)+(9 G Lp^2 S2n^2 \[Delta])/(8 c^6 m^2 r^5 \[Nu]^2)+(9 G pr^2 S2n^2 \[Delta])/(8 c^6 m^2 r^3 \[Nu]^2)-(3 G pS1^2 \[Kappa]1)/(4 c^6 m^2 r^3 \[Nu]^2)+(11 G Lp^2 (S1)^2 \[Kappa]1)/(8 c^6 m^2 r^5 \[Nu]^2)-(5 G pr^2 (S1)^2 \[Kappa]1)/(4 c^6 m^2 r^3 \[Nu]^2)+(3 G pr pS1 S1n \[Kappa]1)/(2 c^6 m^2 r^3 \[Nu]^2)-(15 G Lp^2 S1n^2 \[Kappa]1)/(8 c^6 m^2 r^5 \[Nu]^2)+(G pS1^2 \[Delta] \[Kappa]1)/(4 c^6 m^2 r^3 \[Nu]^2)-(G Lp^2 (S1)^2 \[Delta] \[Kappa]1)/(8 c^6 m^2 r^5 \[Nu]^2)+(G pr^2 (S1)^2 \[Delta] \[Kappa]1)/(c^6 m^2 r^3 \[Nu]^2)-(3 G Lp^2 S1n^2 \[Delta] \[Kappa]1)/(8 c^6 m^2 r^5 \[Nu]^2)-(9 G pr^2 S1n^2 \[Delta] \[Kappa]1)/(4 c^6 m^2 r^3 \[Nu]^2)-(3 G pS2^2 \[Kappa]2)/(4 c^6 m^2 r^3 \[Nu]^2)+(11 G Lp^2 (S2)^2 \[Kappa]2)/(8 c^6 m^2 r^5 \[Nu]^2)-(5 G pr^2 (S2)^2 \[Kappa]2)/(4 c^6 m^2 r^3 \[Nu]^2)+(3 G pr pS2 S2n \[Kappa]2)/(2 c^6 m^2 r^3 \[Nu]^2)-(15 G Lp^2 S2n^2 \[Kappa]2)/(8 c^6 m^2 r^5 \[Nu]^2)-(G pS2^2 \[Delta] \[Kappa]2)/(4 c^6 m^2 r^3 \[Nu]^2)+(G Lp^2 (S2)^2 \[Delta] \[Kappa]2)/(8 c^6 m^2 r^5 \[Nu]^2)-(G pr^2 (S2)^2 \[Delta] \[Kappa]2)/(c^6 m^2 r^3 \[Nu]^2)+(3 G Lp^2 S2n^2 \[Delta] \[Kappa]2)/(8 c^6 m^2 r^5 \[Nu]^2)+(9 G pr^2 S2n^2 \[Delta] \[Kappa]2)/(4 c^6 m^2 r^3 \[Nu]^2)+(G pS1^2)/(4 c^6 m^2 r^3 \[Nu])+(G pS2^2)/(4 c^6 m^2 r^3 \[Nu])-(G Lp^2 (S1)^2)/(4 c^6 m^2 r^5 \[Nu])+(G^2 m (S1)^2)/(2 c^6 r^4 \[Nu])+(G pr^2 (S1)^2)/(8 c^6 m^2 r^3 \[Nu])-(3 G pr pS1 S1n)/(4 c^6 m^2 r^3 \[Nu])+(3 G Lp^2 S1n^2)/(8 c^6 m^2 r^5 \[Nu])-(G^2 m S1n^2)/(2 c^6 r^4 \[Nu])+(3 G pr^2 S1n^2)/(8 c^6 m^2 r^3 \[Nu])-(G Lp^2 (S2)^2)/(4 c^6 m^2 r^5 \[Nu])+(G^2 m (S2)^2)/(2 c^6 r^4 \[Nu])+(G pr^2 (S2)^2)/(8 c^6 m^2 r^3 \[Nu])-(3 G pr pS2 S2n)/(4 c^6 m^2 r^3 \[Nu])+(3 G Lp^2 S2n^2)/(8 c^6 m^2 r^5 \[Nu])-(G^2 m S2n^2)/(2 c^6 r^4 \[Nu])+(3 G pr^2 S2n^2)/(8 c^6 m^2 r^3 \[Nu])-(G^2 m (S1)^2 \[Delta])/(2 c^6 r^4 \[Nu])+(G^2 m S1n^2 \[Delta])/(2 c^6 r^4 \[Nu])+(G^2 m (S2)^2 \[Delta])/(2 c^6 r^4 \[Nu])-(G^2 m S2n^2 \[Delta])/(2 c^6 r^4 \[Nu])+(G Lp^2 (S1)^2 \[Kappa]1)/(4 c^6 m^2 r^5 \[Nu])+(G^2 m (S1)^2 \[Kappa]1)/(c^6 r^4 \[Nu])+(G pr^2 (S1)^2 \[Kappa]1)/(c^6 m^2 r^3 \[Nu])+(3 G pr pS1 S1n \[Kappa]1)/(2 c^6 m^2 r^3 \[Nu])-(3 G Lp^2 S1n^2 \[Kappa]1)/(4 c^6 m^2 r^5 \[Nu])-(5 G^2 m S1n^2 \[Kappa]1)/(2 c^6 r^4 \[Nu])-(9 G pr^2 S1n^2 \[Kappa]1)/(2 c^6 m^2 r^3 \[Nu])-(G^2 m (S1)^2 \[Delta] \[Kappa]1)/(c^6 r^4 \[Nu])+(5 G^2 m S1n^2 \[Delta] \[Kappa]1)/(2 c^6 r^4 \[Nu])+(G Lp^2 (S2)^2 \[Kappa]2)/(4 c^6 m^2 r^5 \[Nu])+(G^2 m (S2)^2 \[Kappa]2)/(c^6 r^4 \[Nu])+(G pr^2 (S2)^2 \[Kappa]2)/(c^6 m^2 r^3 \[Nu])+(3 G pr pS2 S2n \[Kappa]2)/(2 c^6 m^2 r^3 \[Nu])-(3 G Lp^2 S2n^2 \[Kappa]2)/(4 c^6 m^2 r^5 \[Nu])-(5 G^2 m S2n^2 \[Kappa]2)/(2 c^6 r^4 \[Nu])-(9 G pr^2 S2n^2 \[Kappa]2)/(2 c^6 m^2 r^3 \[Nu])+(G^2 m (S2)^2 \[Delta] \[Kappa]2)/(c^6 r^4 \[Nu])-(5 G^2 m S2n^2 \[Delta] \[Kappa]2)/(2 c^6 r^4 \[Nu])


(* ::Subsubsection:: *)
(*NNLO (4 PN)*)


HS1S2AtNNLO=-((39 G^3 m^2 S1S2)/(2 c^8 r^5))+(63 G^3 m^2 S1n S2n)/(2 c^8 r^5)-(11 G Lp^2 pS1 pS2)/(8 c^8 m^4 r^5 \[Nu]^4)-(11 G pr^2 pS1 pS2)/(8 c^8 m^4 r^3 \[Nu]^4)+(33 G Lp^2 pr pS2 S1n)/(16 c^8 m^4 r^5 \[Nu]^4)+(33 G pr^3 pS2 S1n)/(16 c^8 m^4 r^3 \[Nu]^4)+(11 G Lp^4 S1S2)/(8 c^8 m^4 r^7 \[Nu]^4)-(G Lp^2 pr^2 S1S2)/(4 c^8 m^4 r^5 \[Nu]^4)-(13 G pr^4 S1S2)/(8 c^8 m^4 r^3 \[Nu]^4)+(33 G Lp^2 pr pS1 S2n)/(16 c^8 m^4 r^5 \[Nu]^4)+(33 G pr^3 pS1 S2n)/(16 c^8 m^4 r^3 \[Nu]^4)-(9 G Lp^4 S1n S2n)/(8 c^8 m^4 r^7 \[Nu]^4)-(9 G Lp^2 pr^2 S1n S2n)/(4 c^8 m^4 r^5 \[Nu]^4)-(9 G pr^4 S1n S2n)/(8 c^8 m^4 r^3 \[Nu]^4)-(15 G Lp^2 pr pS2 S1n \[Delta])/(16 c^8 m^4 r^5 \[Nu]^4)-(15 G pr^3 pS2 S1n \[Delta])/(16 c^8 m^4 r^3 \[Nu]^4)+(15 G Lp^2 pr pS1 S2n \[Delta])/(16 c^8 m^4 r^5 \[Nu]^4)+(15 G pr^3 pS1 S2n \[Delta])/(16 c^8 m^4 r^3 \[Nu]^4)+(25 G Lp^2 pS1 pS2)/(8 c^8 m^4 r^5 \[Nu]^3)+(139 G pr^2 pS1 pS2)/(8 c^8 m^4 r^3 \[Nu]^3)-(75 G Lp^2 pr pS2 S1n)/(16 c^8 m^4 r^5 \[Nu]^3)-(345 G pr^3 pS2 S1n)/(16 c^8 m^4 r^3 \[Nu]^3)-(23 G Lp^4 S1S2)/(8 c^8 m^4 r^7 \[Nu]^3)-(125 G Lp^2 pr^2 S1S2)/(16 c^8 m^4 r^5 \[Nu]^3)+(161 G pr^4 S1S2)/(16 c^8 m^4 r^3 \[Nu]^3)-(75 G Lp^2 pr pS1 S2n)/(16 c^8 m^4 r^5 \[Nu]^3)-(345 G pr^3 pS1 S2n)/(16 c^8 m^4 r^3 \[Nu]^3)-(21 G Lp^4 S1n S2n)/(16 c^8 m^4 r^7 \[Nu]^3)+(99 G Lp^2 pr^2 S1n S2n)/(8 c^8 m^4 r^5 \[Nu]^3)+(219 G pr^4 S1n S2n)/(16 c^8 m^4 r^3 \[Nu]^3)+(15 G Lp^2 pr pS2 S1n \[Delta])/(8 c^8 m^4 r^5 \[Nu]^3)+(15 G pr^3 pS2 S1n \[Delta])/(2 c^8 m^4 r^3 \[Nu]^3)-(15 G Lp^2 pr pS1 S2n \[Delta])/(8 c^8 m^4 r^5 \[Nu]^3)-(15 G pr^3 pS1 S2n \[Delta])/(2 c^8 m^4 r^3 \[Nu]^3)+(G Lp^2 pS1 pS2)/(2 c^8 m^4 r^5 \[Nu]^2)-(31 G^2 pS1 pS2)/(2 c^8 m r^4 \[Nu]^2)+(11 G pr^2 pS1 pS2)/(4 c^8 m^4 r^3 \[Nu]^2)-(15 G Lp^2 pr pS2 S1n)/(8 c^8 m^4 r^5 \[Nu]^2)+(45 G^2 pr pS2 S1n)/(2 c^8 m r^4 \[Nu]^2)-(15 G pr^3 pS2 S1n)/(2 c^8 m^4 r^3 \[Nu]^2)-(7 G Lp^4 S1S2)/(8 c^8 m^4 r^7 \[Nu]^2)+(63 G^2 Lp^2 S1S2)/(4 c^8 m r^6 \[Nu]^2)-(13 G Lp^2 pr^2 S1S2)/(4 c^8 m^4 r^5 \[Nu]^2)-(75 G^2 pr^2 S1S2)/(4 c^8 m r^4 \[Nu]^2)-(19 G pr^4 S1S2)/(8 c^8 m^4 r^3 \[Nu]^2)-(15 G Lp^2 pr pS1 S2n)/(8 c^8 m^4 r^5 \[Nu]^2)+(45 G^2 pr pS1 S2n)/(2 c^8 m r^4 \[Nu]^2)-(15 G pr^3 pS1 S2n)/(2 c^8 m^4 r^3 \[Nu]^2)+(15 G Lp^4 S1n S2n)/(8 c^8 m^4 r^7 \[Nu]^2)-(43 G^2 Lp^2 S1n S2n)/(4 c^8 m r^6 \[Nu]^2)+(75 G Lp^2 pr^2 S1n S2n)/(8 c^8 m^4 r^5 \[Nu]^2)-(43 G^2 pr^2 S1n S2n)/(4 c^8 m r^4 \[Nu]^2)+(165 G pr^4 S1n S2n)/(8 c^8 m^4 r^3 \[Nu]^2)-(12 G^2 pr pS2 S1n \[Delta])/(c^8 m r^4 \[Nu]^2)+(12 G^2 pr pS1 S2n \[Delta])/(c^8 m r^4 \[Nu]^2)-(19 G^2 pS1 pS2)/(8 c^8 m r^4 \[Nu])+(23 G^2 pr pS2 S1n)/(4 c^8 m r^4 \[Nu])+(133 G^2 Lp^2 S1S2)/(8 c^8 m r^6 \[Nu])+(27 G^2 pr^2 S1S2)/(4 c^8 m r^4 \[Nu])+(23 G^2 pr pS1 S2n)/(4 c^8 m r^4 \[Nu])-(169 G^2 Lp^2 S1n S2n)/(8 c^8 m r^6 \[Nu])-(259 G^2 pr^2 S1n S2n)/(8 c^8 m r^4 \[Nu])-(7 G^2 pr pS2 S1n \[Delta])/(4 c^8 m r^4 \[Nu])+(7 G^2 pr pS1 S2n \[Delta])/(4 c^8 m r^4 \[Nu])-(23 G^3 m^2 S1S2 \[Nu])/(4 c^8 r^5)+(87 G^3 m^2 S1n S2n \[Nu])/(4 c^8 r^5)


HS2AtNNLO=(3 G^3 m^2 (S1)^2)/(c^8 r^5)+(G^3 m^2 S1n^2)/(c^8 r^5)+(3 G^3 m^2 (S2)^2)/(c^8 r^5)+(G^3 m^2 S2n^2)/(c^8 r^5)+(G^3 m^2 (S1)^2 \[Delta])/(2 c^8 r^5)-(9 G^3 m^2 S1n^2 \[Delta])/(2 c^8 r^5)-(G^3 m^2 (S2)^2 \[Delta])/(2 c^8 r^5)+(9 G^3 m^2 S2n^2 \[Delta])/(2 c^8 r^5)+(11 G^3 m^2 (S1)^2 \[Kappa]1)/(8 c^8 r^5)-(53 G^3 m^2 S1n^2 \[Kappa]1)/(8 c^8 r^5)+(27 G^3 m^2 (S1)^2 \[Delta] \[Kappa]1)/(8 c^8 r^5)-(21 G^3 m^2 S1n^2 \[Delta] \[Kappa]1)/(8 c^8 r^5)+(11 G^3 m^2 (S2)^2 \[Kappa]2)/(8 c^8 r^5)-(53 G^3 m^2 S2n^2 \[Kappa]2)/(8 c^8 r^5)-(27 G^3 m^2 (S2)^2 \[Delta] \[Kappa]2)/(8 c^8 r^5)+(21 G^3 m^2 S2n^2 \[Delta] \[Kappa]2)/(8 c^8 r^5)+(11 G Lp^2 pS1^2)/(32 c^8 m^4 r^5 \[Nu]^5)+(11 G Lp^2 pS2^2)/(32 c^8 m^4 r^5 \[Nu]^5)-(G pr^2 pS1^2)/(32 c^8 m^4 r^3 \[Nu]^5)-(G pr^2 pS2^2)/(32 c^8 m^4 r^3 \[Nu]^5)-(11 G Lp^4 (S1)^2)/(32 c^8 m^4 r^7 \[Nu]^5)-(7 G Lp^2 pr^2 (S1)^2)/(32 c^8 m^4 r^5 \[Nu]^5)+(G pr^4 (S1)^2)/(8 c^8 m^4 r^3 \[Nu]^5)-(21 G Lp^2 pr pS1 S1n)/(32 c^8 m^4 r^5 \[Nu]^5)-(21 G pr^3 pS1 S1n)/(32 c^8 m^4 r^3 \[Nu]^5)+(9 G Lp^4 S1n^2)/(16 c^8 m^4 r^7 \[Nu]^5)+(9 G Lp^2 pr^2 S1n^2)/(8 c^8 m^4 r^5 \[Nu]^5)+(9 G pr^4 S1n^2)/(16 c^8 m^4 r^3 \[Nu]^5)-(11 G Lp^4 (S2)^2)/(32 c^8 m^4 r^7 \[Nu]^5)-(7 G Lp^2 pr^2 (S2)^2)/(32 c^8 m^4 r^5 \[Nu]^5)+(G pr^4 (S2)^2)/(8 c^8 m^4 r^3 \[Nu]^5)-(21 G Lp^2 pr pS2 S2n)/(32 c^8 m^4 r^5 \[Nu]^5)-(21 G pr^3 pS2 S2n)/(32 c^8 m^4 r^3 \[Nu]^5)+(9 G Lp^4 S2n^2)/(16 c^8 m^4 r^7 \[Nu]^5)+(9 G Lp^2 pr^2 S2n^2)/(8 c^8 m^4 r^5 \[Nu]^5)+(9 G pr^4 S2n^2)/(16 c^8 m^4 r^3 \[Nu]^5)-(11 G Lp^2 pS1^2 \[Delta])/(32 c^8 m^4 r^5 \[Nu]^5)+(11 G Lp^2 pS2^2 \[Delta])/(32 c^8 m^4 r^5 \[Nu]^5)+(G pr^2 pS1^2 \[Delta])/(32 c^8 m^4 r^3 \[Nu]^5)-(G pr^2 pS2^2 \[Delta])/(32 c^8 m^4 r^3 \[Nu]^5)+(11 G Lp^4 (S1)^2 \[Delta])/(32 c^8 m^4 r^7 \[Nu]^5)+(7 G Lp^2 pr^2 (S1)^2 \[Delta])/(32 c^8 m^4 r^5 \[Nu]^5)-(G pr^4 (S1)^2 \[Delta])/(8 c^8 m^4 r^3 \[Nu]^5)+(21 G Lp^2 pr pS1 S1n \[Delta])/(32 c^8 m^4 r^5 \[Nu]^5)+(21 G pr^3 pS1 S1n \[Delta])/(32 c^8 m^4 r^3 \[Nu]^5)-(9 G Lp^4 S1n^2 \[Delta])/(16 c^8 m^4 r^7 \[Nu]^5)-(9 G Lp^2 pr^2 S1n^2 \[Delta])/(8 c^8 m^4 r^5 \[Nu]^5)-(9 G pr^4 S1n^2 \[Delta])/(16 c^8 m^4 r^3 \[Nu]^5)-(11 G Lp^4 (S2)^2 \[Delta])/(32 c^8 m^4 r^7 \[Nu]^5)-(7 G Lp^2 pr^2 (S2)^2 \[Delta])/(32 c^8 m^4 r^5 \[Nu]^5)+(G pr^4 (S2)^2 \[Delta])/(8 c^8 m^4 r^3 \[Nu]^5)-(21 G Lp^2 pr pS2 S2n \[Delta])/(32 c^8 m^4 r^5 \[Nu]^5)-(21 G pr^3 pS2 S2n \[Delta])/(32 c^8 m^4 r^3 \[Nu]^5)+(9 G Lp^4 S2n^2 \[Delta])/(16 c^8 m^4 r^7 \[Nu]^5)+(9 G Lp^2 pr^2 S2n^2 \[Delta])/(8 c^8 m^4 r^5 \[Nu]^5)+(9 G pr^4 S2n^2 \[Delta])/(16 c^8 m^4 r^3 \[Nu]^5)+(G Lp^2 pS1^2 \[Kappa]1)/(8 c^8 m^4 r^5 \[Nu]^5)+(5 G pr^2 pS1^2 \[Kappa]1)/(16 c^8 m^4 r^3 \[Nu]^5)+(G Lp^4 (S1)^2 \[Kappa]1)/(32 c^8 m^4 r^7 \[Nu]^5)+(7 G Lp^2 pr^2 (S1)^2 \[Kappa]1)/(16 c^8 m^4 r^5 \[Nu]^5)+(13 G pr^4 (S1)^2 \[Kappa]1)/(32 c^8 m^4 r^3 \[Nu]^5)-(9 G Lp^2 pr pS1 S1n \[Kappa]1)/(16 c^8 m^4 r^5 \[Nu]^5)-(9 G pr^3 pS1 S1n \[Kappa]1)/(16 c^8 m^4 r^3 \[Nu]^5)-(15 G Lp^4 S1n^2 \[Kappa]1)/(32 c^8 m^4 r^7 \[Nu]^5)-(15 G Lp^2 pr^2 S1n^2 \[Kappa]1)/(16 c^8 m^4 r^5 \[Nu]^5)-(15 G pr^4 S1n^2 \[Kappa]1)/(32 c^8 m^4 r^3 \[Nu]^5)-(G Lp^2 pS1^2 \[Delta] \[Kappa]1)/(8 c^8 m^4 r^5 \[Nu]^5)-(5 G pr^2 pS1^2 \[Delta] \[Kappa]1)/(16 c^8 m^4 r^3 \[Nu]^5)-(G Lp^4 (S1)^2 \[Delta] \[Kappa]1)/(32 c^8 m^4 r^7 \[Nu]^5)-(7 G Lp^2 pr^2 (S1)^2 \[Delta] \[Kappa]1)/(16 c^8 m^4 r^5 \[Nu]^5)-(13 G pr^4 (S1)^2 \[Delta] \[Kappa]1)/(32 c^8 m^4 r^3 \[Nu]^5)+(9 G Lp^2 pr pS1 S1n \[Delta] \[Kappa]1)/(16 c^8 m^4 r^5 \[Nu]^5)+(9 G pr^3 pS1 S1n \[Delta] \[Kappa]1)/(16 c^8 m^4 r^3 \[Nu]^5)+(15 G Lp^4 S1n^2 \[Delta] \[Kappa]1)/(32 c^8 m^4 r^7 \[Nu]^5)+(15 G Lp^2 pr^2 S1n^2 \[Delta] \[Kappa]1)/(16 c^8 m^4 r^5 \[Nu]^5)+(15 G pr^4 S1n^2 \[Delta] \[Kappa]1)/(32 c^8 m^4 r^3 \[Nu]^5)+(G Lp^2 pS2^2 \[Kappa]2)/(8 c^8 m^4 r^5 \[Nu]^5)+(5 G pr^2 pS2^2 \[Kappa]2)/(16 c^8 m^4 r^3 \[Nu]^5)+(G Lp^4 (S2)^2 \[Kappa]2)/(32 c^8 m^4 r^7 \[Nu]^5)+(7 G Lp^2 pr^2 (S2)^2 \[Kappa]2)/(16 c^8 m^4 r^5 \[Nu]^5)+(13 G pr^4 (S2)^2 \[Kappa]2)/(32 c^8 m^4 r^3 \[Nu]^5)-(9 G Lp^2 pr pS2 S2n \[Kappa]2)/(16 c^8 m^4 r^5 \[Nu]^5)-(9 G pr^3 pS2 S2n \[Kappa]2)/(16 c^8 m^4 r^3 \[Nu]^5)-(15 G Lp^4 S2n^2 \[Kappa]2)/(32 c^8 m^4 r^7 \[Nu]^5)-(15 G Lp^2 pr^2 S2n^2 \[Kappa]2)/(16 c^8 m^4 r^5 \[Nu]^5)-(15 G pr^4 S2n^2 \[Kappa]2)/(32 c^8 m^4 r^3 \[Nu]^5)+(G Lp^2 pS2^2 \[Delta] \[Kappa]2)/(8 c^8 m^4 r^5 \[Nu]^5)+(5 G pr^2 pS2^2 \[Delta] \[Kappa]2)/(16 c^8 m^4 r^3 \[Nu]^5)+(G Lp^4 (S2)^2 \[Delta] \[Kappa]2)/(32 c^8 m^4 r^7 \[Nu]^5)+(7 G Lp^2 pr^2 (S2)^2 \[Delta] \[Kappa]2)/(16 c^8 m^4 r^5 \[Nu]^5)+(13 G pr^4 (S2)^2 \[Delta] \[Kappa]2)/(32 c^8 m^4 r^3 \[Nu]^5)-(9 G Lp^2 pr pS2 S2n \[Delta] \[Kappa]2)/(16 c^8 m^4 r^5 \[Nu]^5)-(9 G pr^3 pS2 S2n \[Delta] \[Kappa]2)/(16 c^8 m^4 r^3 \[Nu]^5)-(15 G Lp^4 S2n^2 \[Delta] \[Kappa]2)/(32 c^8 m^4 r^7 \[Nu]^5)-(15 G Lp^2 pr^2 S2n^2 \[Delta] \[Kappa]2)/(16 c^8 m^4 r^5 \[Nu]^5)-(15 G pr^4 S2n^2 \[Delta] \[Kappa]2)/(32 c^8 m^4 r^3 \[Nu]^5)-(81 G Lp^2 pS1^2)/(32 c^8 m^4 r^5 \[Nu]^4)-(81 G Lp^2 pS2^2)/(32 c^8 m^4 r^5 \[Nu]^4)-(33 G pr^2 pS1^2)/(32 c^8 m^4 r^3 \[Nu]^4)-(33 G pr^2 pS2^2)/(32 c^8 m^4 r^3 \[Nu]^4)+(81 G Lp^4 (S1)^2)/(32 c^8 m^4 r^7 \[Nu]^4)+(27 G Lp^2 pr^2 (S1)^2)/(16 c^8 m^4 r^5 \[Nu]^4)-(3 G pr^4 (S1)^2)/(8 c^8 m^4 r^3 \[Nu]^4)+(207 G Lp^2 pr pS1 S1n)/(32 c^8 m^4 r^5 \[Nu]^4)+(177 G pr^3 pS1 S1n)/(32 c^8 m^4 r^3 \[Nu]^4)-(147 G Lp^4 S1n^2)/(32 c^8 m^4 r^7 \[Nu]^4)-(279 G Lp^2 pr^2 S1n^2)/(32 c^8 m^4 r^5 \[Nu]^4)-(33 G pr^4 S1n^2)/(8 c^8 m^4 r^3 \[Nu]^4)+(81 G Lp^4 (S2)^2)/(32 c^8 m^4 r^7 \[Nu]^4)+(27 G Lp^2 pr^2 (S2)^2)/(16 c^8 m^4 r^5 \[Nu]^4)-(3 G pr^4 (S2)^2)/(8 c^8 m^4 r^3 \[Nu]^4)+(207 G Lp^2 pr pS2 S2n)/(32 c^8 m^4 r^5 \[Nu]^4)+(177 G pr^3 pS2 S2n)/(32 c^8 m^4 r^3 \[Nu]^4)-(147 G Lp^4 S2n^2)/(32 c^8 m^4 r^7 \[Nu]^4)-(279 G Lp^2 pr^2 S2n^2)/(32 c^8 m^4 r^5 \[Nu]^4)-(33 G pr^4 S2n^2)/(8 c^8 m^4 r^3 \[Nu]^4)+(59 G Lp^2 pS1^2 \[Delta])/(32 c^8 m^4 r^5 \[Nu]^4)-(59 G Lp^2 pS2^2 \[Delta])/(32 c^8 m^4 r^5 \[Nu]^4)+(35 G pr^2 pS1^2 \[Delta])/(32 c^8 m^4 r^3 \[Nu]^4)-(35 G pr^2 pS2^2 \[Delta])/(32 c^8 m^4 r^3 \[Nu]^4)-(59 G Lp^4 (S1)^2 \[Delta])/(32 c^8 m^4 r^7 \[Nu]^4)-(5 G Lp^2 pr^2 (S1)^2 \[Delta])/(4 c^8 m^4 r^5 \[Nu]^4)+(G pr^4 (S1)^2 \[Delta])/(8 c^8 m^4 r^3 \[Nu]^4)-(165 G Lp^2 pr pS1 S1n \[Delta])/(32 c^8 m^4 r^5 \[Nu]^4)-(135 G pr^3 pS1 S1n \[Delta])/(32 c^8 m^4 r^3 \[Nu]^4)+(111 G Lp^4 S1n^2 \[Delta])/(32 c^8 m^4 r^7 \[Nu]^4)+(207 G Lp^2 pr^2 S1n^2 \[Delta])/(32 c^8 m^4 r^5 \[Nu]^4)+(3 G pr^4 S1n^2 \[Delta])/(c^8 m^4 r^3 \[Nu]^4)+(59 G Lp^4 (S2)^2 \[Delta])/(32 c^8 m^4 r^7 \[Nu]^4)+(5 G Lp^2 pr^2 (S2)^2 \[Delta])/(4 c^8 m^4 r^5 \[Nu]^4)-(G pr^4 (S2)^2 \[Delta])/(8 c^8 m^4 r^3 \[Nu]^4)+(165 G Lp^2 pr pS2 S2n \[Delta])/(32 c^8 m^4 r^5 \[Nu]^4)+(135 G pr^3 pS2 S2n \[Delta])/(32 c^8 m^4 r^3 \[Nu]^4)-(111 G Lp^4 S2n^2 \[Delta])/(32 c^8 m^4 r^7 \[Nu]^4)-(207 G Lp^2 pr^2 S2n^2 \[Delta])/(32 c^8 m^4 r^5 \[Nu]^4)-(3 G pr^4 S2n^2 \[Delta])/(c^8 m^4 r^3 \[Nu]^4)+(G Lp^2 pS1^2 \[Kappa]1)/(8 c^8 m^4 r^5 \[Nu]^4)+(G pr^2 pS1^2 \[Kappa]1)/(8 c^8 m^4 r^3 \[Nu]^4)-(15 G Lp^4 (S1)^2 \[Kappa]1)/(16 c^8 m^4 r^7 \[Nu]^4)-(3 G Lp^2 pr^2 (S1)^2 \[Kappa]1)/(c^8 m^4 r^5 \[Nu]^4)-(3 G pr^4 (S1)^2 \[Kappa]1)/(16 c^8 m^4 r^3 \[Nu]^4)-(15 G pr^3 pS1 S1n \[Kappa]1)/(8 c^8 m^4 r^3 \[Nu]^4)+(39 G Lp^4 S1n^2 \[Kappa]1)/(16 c^8 m^4 r^7 \[Nu]^4)+(27 G Lp^2 pr^2 S1n^2 \[Kappa]1)/(4 c^8 m^4 r^5 \[Nu]^4)+(69 G pr^4 S1n^2 \[Kappa]1)/(16 c^8 m^4 r^3 \[Nu]^4)-(3 G Lp^2 pS1^2 \[Delta] \[Kappa]1)/(8 c^8 m^4 r^5 \[Nu]^4)-(3 G pr^2 pS1^2 \[Delta] \[Kappa]1)/(4 c^8 m^4 r^3 \[Nu]^4)+(7 G Lp^4 (S1)^2 \[Delta] \[Kappa]1)/(8 c^8 m^4 r^7 \[Nu]^4)+(17 G Lp^2 pr^2 (S1)^2 \[Delta] \[Kappa]1)/(8 c^8 m^4 r^5 \[Nu]^4)-(5 G pr^4 (S1)^2 \[Delta] \[Kappa]1)/(8 c^8 m^4 r^3 \[Nu]^4)+(9 G Lp^2 pr pS1 S1n \[Delta] \[Kappa]1)/(8 c^8 m^4 r^5 \[Nu]^4)+(3 G pr^3 pS1 S1n \[Delta] \[Kappa]1)/(c^8 m^4 r^3 \[Nu]^4)-(3 G Lp^4 S1n^2 \[Delta] \[Kappa]1)/(2 c^8 m^4 r^7 \[Nu]^4)-(39 G Lp^2 pr^2 S1n^2 \[Delta] \[Kappa]1)/(8 c^8 m^4 r^5 \[Nu]^4)-(27 G pr^4 S1n^2 \[Delta] \[Kappa]1)/(8 c^8 m^4 r^3 \[Nu]^4)+(G Lp^2 pS2^2 \[Kappa]2)/(8 c^8 m^4 r^5 \[Nu]^4)+(G pr^2 pS2^2 \[Kappa]2)/(8 c^8 m^4 r^3 \[Nu]^4)-(15 G Lp^4 (S2)^2 \[Kappa]2)/(16 c^8 m^4 r^7 \[Nu]^4)-(3 G Lp^2 pr^2 (S2)^2 \[Kappa]2)/(c^8 m^4 r^5 \[Nu]^4)-(3 G pr^4 (S2)^2 \[Kappa]2)/(16 c^8 m^4 r^3 \[Nu]^4)-(15 G pr^3 pS2 S2n \[Kappa]2)/(8 c^8 m^4 r^3 \[Nu]^4)+(39 G Lp^4 S2n^2 \[Kappa]2)/(16 c^8 m^4 r^7 \[Nu]^4)+(27 G Lp^2 pr^2 S2n^2 \[Kappa]2)/(4 c^8 m^4 r^5 \[Nu]^4)+(69 G pr^4 S2n^2 \[Kappa]2)/(16 c^8 m^4 r^3 \[Nu]^4)+(3 G Lp^2 pS2^2 \[Delta] \[Kappa]2)/(8 c^8 m^4 r^5 \[Nu]^4)+(3 G pr^2 pS2^2 \[Delta] \[Kappa]2)/(4 c^8 m^4 r^3 \[Nu]^4)-(7 G Lp^4 (S2)^2 \[Delta] \[Kappa]2)/(8 c^8 m^4 r^7 \[Nu]^4)-(17 G Lp^2 pr^2 (S2)^2 \[Delta] \[Kappa]2)/(8 c^8 m^4 r^5 \[Nu]^4)+(5 G pr^4 (S2)^2 \[Delta] \[Kappa]2)/(8 c^8 m^4 r^3 \[Nu]^4)-(9 G Lp^2 pr pS2 S2n \[Delta] \[Kappa]2)/(8 c^8 m^4 r^5 \[Nu]^4)-(3 G pr^3 pS2 S2n \[Delta] \[Kappa]2)/(c^8 m^4 r^3 \[Nu]^4)+(3 G Lp^4 S2n^2 \[Delta] \[Kappa]2)/(2 c^8 m^4 r^7 \[Nu]^4)+(39 G Lp^2 pr^2 S2n^2 \[Delta] \[Kappa]2)/(8 c^8 m^4 r^5 \[Nu]^4)+(27 G pr^4 S2n^2 \[Delta] \[Kappa]2)/(8 c^8 m^4 r^3 \[Nu]^4)+(117 G Lp^2 pS1^2)/(32 c^8 m^4 r^5 \[Nu]^3)+(117 G Lp^2 pS2^2)/(32 c^8 m^4 r^5 \[Nu]^3)+(67 G^2 pS1^2)/(16 c^8 m r^4 \[Nu]^3)+(67 G^2 pS2^2)/(16 c^8 m r^4 \[Nu]^3)+(141 G pr^2 pS1^2)/(32 c^8 m^4 r^3 \[Nu]^3)+(141 G pr^2 pS2^2)/(32 c^8 m^4 r^3 \[Nu]^3)-(117 G Lp^4 (S1)^2)/(32 c^8 m^4 r^7 \[Nu]^3)-(139 G^2 Lp^2 (S1)^2)/(32 c^8 m r^6 \[Nu]^3)-(63 G Lp^2 pr^2 (S1)^2)/(16 c^8 m^4 r^5 \[Nu]^3)+(3 G^2 pr^2 (S1)^2)/(32 c^8 m r^4 \[Nu]^3)-(9 G pr^4 (S1)^2)/(32 c^8 m^4 r^3 \[Nu]^3)-(363 G Lp^2 pr pS1 S1n)/(32 c^8 m^4 r^5 \[Nu]^3)-(203 G^2 pr pS1 S1n)/(16 c^8 m r^4 \[Nu]^3)-(423 G pr^3 pS1 S1n)/(32 c^8 m^4 r^3 \[Nu]^3)+(231 G Lp^4 S1n^2)/(32 c^8 m^4 r^7 \[Nu]^3)+(269 G^2 Lp^2 S1n^2)/(32 c^8 m r^6 \[Nu]^3)+(261 G Lp^2 pr^2 S1n^2)/(16 c^8 m^4 r^5 \[Nu]^3)+(269 G^2 pr^2 S1n^2)/(32 c^8 m r^4 \[Nu]^3)+(291 G pr^4 S1n^2)/(32 c^8 m^4 r^3 \[Nu]^3)-(117 G Lp^4 (S2)^2)/(32 c^8 m^4 r^7 \[Nu]^3)-(139 G^2 Lp^2 (S2)^2)/(32 c^8 m r^6 \[Nu]^3)-(63 G Lp^2 pr^2 (S2)^2)/(16 c^8 m^4 r^5 \[Nu]^3)+(3 G^2 pr^2 (S2)^2)/(32 c^8 m r^4 \[Nu]^3)-(9 G pr^4 (S2)^2)/(32 c^8 m^4 r^3 \[Nu]^3)-(363 G Lp^2 pr pS2 S2n)/(32 c^8 m^4 r^5 \[Nu]^3)-(203 G^2 pr pS2 S2n)/(16 c^8 m r^4 \[Nu]^3)-(423 G pr^3 pS2 S2n)/(32 c^8 m^4 r^3 \[Nu]^3)+(231 G Lp^4 S2n^2)/(32 c^8 m^4 r^7 \[Nu]^3)+(269 G^2 Lp^2 S2n^2)/(32 c^8 m r^6 \[Nu]^3)+(261 G Lp^2 pr^2 S2n^2)/(16 c^8 m^4 r^5 \[Nu]^3)+(269 G^2 pr^2 S2n^2)/(32 c^8 m r^4 \[Nu]^3)+(291 G pr^4 S2n^2)/(32 c^8 m^4 r^3 \[Nu]^3)-(21 G Lp^2 pS1^2 \[Delta])/(32 c^8 m^4 r^5 \[Nu]^3)+(21 G Lp^2 pS2^2 \[Delta])/(32 c^8 m^4 r^5 \[Nu]^3)-(67 G^2 pS1^2 \[Delta])/(16 c^8 m r^4 \[Nu]^3)+(67 G^2 pS2^2 \[Delta])/(16 c^8 m r^4 \[Nu]^3)-(69 G pr^2 pS1^2 \[Delta])/(32 c^8 m^4 r^3 \[Nu]^3)+(69 G pr^2 pS2^2 \[Delta])/(32 c^8 m^4 r^3 \[Nu]^3)+(21 G Lp^4 (S1)^2 \[Delta])/(32 c^8 m^4 r^7 \[Nu]^3)+(139 G^2 Lp^2 (S1)^2 \[Delta])/(32 c^8 m r^6 \[Nu]^3)+(15 G Lp^2 pr^2 (S1)^2 \[Delta])/(8 c^8 m^4 r^5 \[Nu]^3)-(3 G^2 pr^2 (S1)^2 \[Delta])/(32 c^8 m r^4 \[Nu]^3)+(9 G pr^4 (S1)^2 \[Delta])/(32 c^8 m^4 r^3 \[Nu]^3)+(75 G Lp^2 pr pS1 S1n \[Delta])/(32 c^8 m^4 r^5 \[Nu]^3)+(203 G^2 pr pS1 S1n \[Delta])/(16 c^8 m r^4 \[Nu]^3)+(195 G pr^3 pS1 S1n \[Delta])/(32 c^8 m^4 r^3 \[Nu]^3)-(45 G Lp^4 S1n^2 \[Delta])/(32 c^8 m^4 r^7 \[Nu]^3)-(269 G^2 Lp^2 S1n^2 \[Delta])/(32 c^8 m r^6 \[Nu]^3)-(45 G Lp^2 pr^2 S1n^2 \[Delta])/(8 c^8 m^4 r^5 \[Nu]^3)-(269 G^2 pr^2 S1n^2 \[Delta])/(32 c^8 m r^4 \[Nu]^3)-(135 G pr^4 S1n^2 \[Delta])/(32 c^8 m^4 r^3 \[Nu]^3)-(21 G Lp^4 (S2)^2 \[Delta])/(32 c^8 m^4 r^7 \[Nu]^3)-(139 G^2 Lp^2 (S2)^2 \[Delta])/(32 c^8 m r^6 \[Nu]^3)-(15 G Lp^2 pr^2 (S2)^2 \[Delta])/(8 c^8 m^4 r^5 \[Nu]^3)+(3 G^2 pr^2 (S2)^2 \[Delta])/(32 c^8 m r^4 \[Nu]^3)-(9 G pr^4 (S2)^2 \[Delta])/(32 c^8 m^4 r^3 \[Nu]^3)-(75 G Lp^2 pr pS2 S2n \[Delta])/(32 c^8 m^4 r^5 \[Nu]^3)-(203 G^2 pr pS2 S2n \[Delta])/(16 c^8 m r^4 \[Nu]^3)-(195 G pr^3 pS2 S2n \[Delta])/(32 c^8 m^4 r^3 \[Nu]^3)+(45 G Lp^4 S2n^2 \[Delta])/(32 c^8 m^4 r^7 \[Nu]^3)+(269 G^2 Lp^2 S2n^2 \[Delta])/(32 c^8 m r^6 \[Nu]^3)+(45 G Lp^2 pr^2 S2n^2 \[Delta])/(8 c^8 m^4 r^5 \[Nu]^3)+(269 G^2 pr^2 S2n^2 \[Delta])/(32 c^8 m r^4 \[Nu]^3)+(135 G pr^4 S2n^2 \[Delta])/(32 c^8 m^4 r^3 \[Nu]^3)-(11 G Lp^2 pS1^2 \[Kappa]1)/(8 c^8 m^4 r^5 \[Nu]^3)+(G^2 pS1^2 \[Kappa]1)/(4 c^8 m r^4 \[Nu]^3)-(49 G pr^2 pS1^2 \[Kappa]1)/(16 c^8 m^4 r^3 \[Nu]^3)+(73 G Lp^4 (S1)^2 \[Kappa]1)/(32 c^8 m^4 r^7 \[Nu]^3)+(4 G^2 Lp^2 (S1)^2 \[Kappa]1)/(c^8 m r^6 \[Nu]^3)+(35 G Lp^2 pr^2 (S1)^2 \[Kappa]1)/(8 c^8 m^4 r^5 \[Nu]^3)-(4 G pr^4 (S1)^2 \[Kappa]1)/(c^8 m^4 r^3 \[Nu]^3)+(57 G Lp^2 pr pS1 S1n \[Kappa]1)/(16 c^8 m^4 r^5 \[Nu]^3)-(5 G^2 pr pS1 S1n \[Kappa]1)/(2 c^8 m r^4 \[Nu]^3)+(117 G pr^3 pS1 S1n \[Kappa]1)/(16 c^8 m^4 r^3 \[Nu]^3)-(87 G Lp^4 S1n^2 \[Kappa]1)/(32 c^8 m^4 r^7 \[Nu]^3)-(15 G^2 Lp^2 S1n^2 \[Kappa]1)/(2 c^8 m r^6 \[Nu]^3)-(33 G Lp^2 pr^2 S1n^2 \[Kappa]1)/(4 c^8 m^4 r^5 \[Nu]^3)-(9 G^2 pr^2 S1n^2 \[Kappa]1)/(2 c^8 m r^4 \[Nu]^3)-(9 G pr^4 S1n^2 \[Kappa]1)/(4 c^8 m^4 r^3 \[Nu]^3)+(3 G Lp^2 pS1^2 \[Delta] \[Kappa]1)/(8 c^8 m^4 r^5 \[Nu]^3)-(G^2 pS1^2 \[Delta] \[Kappa]1)/(4 c^8 m r^4 \[Nu]^3)+(15 G pr^2 pS1^2 \[Delta] \[Kappa]1)/(16 c^8 m^4 r^3 \[Nu]^3)-(9 G Lp^4 (S1)^2 \[Delta] \[Kappa]1)/(32 c^8 m^4 r^7 \[Nu]^3)-(4 G^2 Lp^2 (S1)^2 \[Delta] \[Kappa]1)/(c^8 m r^6 \[Nu]^3)-(3 G Lp^2 pr^2 (S1)^2 \[Delta] \[Kappa]1)/(8 c^8 m^4 r^5 \[Nu]^3)+(9 G pr^4 (S1)^2 \[Delta] \[Kappa]1)/(4 c^8 m^4 r^3 \[Nu]^3)-(3 G Lp^2 pr pS1 S1n \[Delta] \[Kappa]1)/(16 c^8 m^4 r^5 \[Nu]^3)+(5 G^2 pr pS1 S1n \[Delta] \[Kappa]1)/(2 c^8 m r^4 \[Nu]^3)-(3 G pr^3 pS1 S1n \[Delta] \[Kappa]1)/(16 c^8 m^4 r^3 \[Nu]^3)-(9 G Lp^4 S1n^2 \[Delta] \[Kappa]1)/(32 c^8 m^4 r^7 \[Nu]^3)+(15 G^2 Lp^2 S1n^2 \[Delta] \[Kappa]1)/(2 c^8 m r^6 \[Nu]^3)-(3 G Lp^2 pr^2 S1n^2 \[Delta] \[Kappa]1)/(2 c^8 m^4 r^5 \[Nu]^3)+(9 G^2 pr^2 S1n^2 \[Delta] \[Kappa]1)/(2 c^8 m r^4 \[Nu]^3)-(9 G pr^4 S1n^2 \[Delta] \[Kappa]1)/(2 c^8 m^4 r^3 \[Nu]^3)-(11 G Lp^2 pS2^2 \[Kappa]2)/(8 c^8 m^4 r^5 \[Nu]^3)+(G^2 pS2^2 \[Kappa]2)/(4 c^8 m r^4 \[Nu]^3)-(49 G pr^2 pS2^2 \[Kappa]2)/(16 c^8 m^4 r^3 \[Nu]^3)+(73 G Lp^4 (S2)^2 \[Kappa]2)/(32 c^8 m^4 r^7 \[Nu]^3)+(4 G^2 Lp^2 (S2)^2 \[Kappa]2)/(c^8 m r^6 \[Nu]^3)+(35 G Lp^2 pr^2 (S2)^2 \[Kappa]2)/(8 c^8 m^4 r^5 \[Nu]^3)-(4 G pr^4 (S2)^2 \[Kappa]2)/(c^8 m^4 r^3 \[Nu]^3)+(57 G Lp^2 pr pS2 S2n \[Kappa]2)/(16 c^8 m^4 r^5 \[Nu]^3)-(5 G^2 pr pS2 S2n \[Kappa]2)/(2 c^8 m r^4 \[Nu]^3)+(117 G pr^3 pS2 S2n \[Kappa]2)/(16 c^8 m^4 r^3 \[Nu]^3)-(87 G Lp^4 S2n^2 \[Kappa]2)/(32 c^8 m^4 r^7 \[Nu]^3)-(15 G^2 Lp^2 S2n^2 \[Kappa]2)/(2 c^8 m r^6 \[Nu]^3)-(33 G Lp^2 pr^2 S2n^2 \[Kappa]2)/(4 c^8 m^4 r^5 \[Nu]^3)-(9 G^2 pr^2 S2n^2 \[Kappa]2)/(2 c^8 m r^4 \[Nu]^3)-(9 G pr^4 S2n^2 \[Kappa]2)/(4 c^8 m^4 r^3 \[Nu]^3)-(3 G Lp^2 pS2^2 \[Delta] \[Kappa]2)/(8 c^8 m^4 r^5 \[Nu]^3)+(G^2 pS2^2 \[Delta] \[Kappa]2)/(4 c^8 m r^4 \[Nu]^3)-(15 G pr^2 pS2^2 \[Delta] \[Kappa]2)/(16 c^8 m^4 r^3 \[Nu]^3)+(9 G Lp^4 (S2)^2 \[Delta] \[Kappa]2)/(32 c^8 m^4 r^7 \[Nu]^3)+(4 G^2 Lp^2 (S2)^2 \[Delta] \[Kappa]2)/(c^8 m r^6 \[Nu]^3)+(3 G Lp^2 pr^2 (S2)^2 \[Delta] \[Kappa]2)/(8 c^8 m^4 r^5 \[Nu]^3)-(9 G pr^4 (S2)^2 \[Delta] \[Kappa]2)/(4 c^8 m^4 r^3 \[Nu]^3)+(3 G Lp^2 pr pS2 S2n \[Delta] \[Kappa]2)/(16 c^8 m^4 r^5 \[Nu]^3)-(5 G^2 pr pS2 S2n \[Delta] \[Kappa]2)/(2 c^8 m r^4 \[Nu]^3)+(3 G pr^3 pS2 S2n \[Delta] \[Kappa]2)/(16 c^8 m^4 r^3 \[Nu]^3)+(9 G Lp^4 S2n^2 \[Delta] \[Kappa]2)/(32 c^8 m^4 r^7 \[Nu]^3)-(15 G^2 Lp^2 S2n^2 \[Delta] \[Kappa]2)/(2 c^8 m r^6 \[Nu]^3)+(3 G Lp^2 pr^2 S2n^2 \[Delta] \[Kappa]2)/(2 c^8 m^4 r^5 \[Nu]^3)-(9 G^2 pr^2 S2n^2 \[Delta] \[Kappa]2)/(2 c^8 m r^4 \[Nu]^3)+(9 G pr^4 S2n^2 \[Delta] \[Kappa]2)/(2 c^8 m^4 r^3 \[Nu]^3)+(G Lp^2 pS1^2)/(4 c^8 m^4 r^5 \[Nu]^2)+(G Lp^2 pS2^2)/(4 c^8 m^4 r^5 \[Nu]^2)-(171 G^2 pS1^2)/(16 c^8 m r^4 \[Nu]^2)-(171 G^2 pS2^2)/(16 c^8 m r^4 \[Nu]^2)+(G pr^2 pS1^2)/(c^8 m^4 r^3 \[Nu]^2)+(G pr^2 pS2^2)/(c^8 m^4 r^3 \[Nu]^2)-(G Lp^4 (S1)^2)/(4 c^8 m^4 r^7 \[Nu]^2)+(371 G^2 Lp^2 (S1)^2)/(32 c^8 m r^6 \[Nu]^2)-(7 G Lp^2 pr^2 (S1)^2)/(8 c^8 m^4 r^5 \[Nu]^2)+(183 G^2 pr^2 (S1)^2)/(32 c^8 m r^4 \[Nu]^2)+(5 G pr^4 (S1)^2)/(16 c^8 m^4 r^3 \[Nu]^2)-(3 G Lp^2 pr pS1 S1n)/(4 c^8 m^4 r^5 \[Nu]^2)+(489 G^2 pr pS1 S1n)/(16 c^8 m r^4 \[Nu]^2)-(21 G pr^3 pS1 S1n)/(8 c^8 m^4 r^3 \[Nu]^2)+(3 G Lp^4 S1n^2)/(8 c^8 m^4 r^7 \[Nu]^2)-(795 G^2 Lp^2 S1n^2)/(32 c^8 m r^6 \[Nu]^2)+(27 G Lp^2 pr^2 S1n^2)/(16 c^8 m^4 r^5 \[Nu]^2)-(723 G^2 pr^2 S1n^2)/(32 c^8 m r^4 \[Nu]^2)+(21 G pr^4 S1n^2)/(16 c^8 m^4 r^3 \[Nu]^2)-(G Lp^4 (S2)^2)/(4 c^8 m^4 r^7 \[Nu]^2)+(371 G^2 Lp^2 (S2)^2)/(32 c^8 m r^6 \[Nu]^2)-(7 G Lp^2 pr^2 (S2)^2)/(8 c^8 m^4 r^5 \[Nu]^2)+(183 G^2 pr^2 (S2)^2)/(32 c^8 m r^4 \[Nu]^2)+(5 G pr^4 (S2)^2)/(16 c^8 m^4 r^3 \[Nu]^2)-(3 G Lp^2 pr pS2 S2n)/(4 c^8 m^4 r^5 \[Nu]^2)+(489 G^2 pr pS2 S2n)/(16 c^8 m r^4 \[Nu]^2)-(21 G pr^3 pS2 S2n)/(8 c^8 m^4 r^3 \[Nu]^2)+(3 G Lp^4 S2n^2)/(8 c^8 m^4 r^7 \[Nu]^2)-(795 G^2 Lp^2 S2n^2)/(32 c^8 m r^6 \[Nu]^2)+(27 G Lp^2 pr^2 S2n^2)/(16 c^8 m^4 r^5 \[Nu]^2)-(723 G^2 pr^2 S2n^2)/(32 c^8 m r^4 \[Nu]^2)+(21 G pr^4 S2n^2)/(16 c^8 m^4 r^3 \[Nu]^2)+(37 G^2 pS1^2 \[Delta])/(16 c^8 m r^4 \[Nu]^2)-(37 G^2 pS2^2 \[Delta])/(16 c^8 m r^4 \[Nu]^2)-(93 G^2 Lp^2 (S1)^2 \[Delta])/(32 c^8 m r^6 \[Nu]^2)-(189 G^2 pr^2 (S1)^2 \[Delta])/(32 c^8 m r^4 \[Nu]^2)-(83 G^2 pr pS1 S1n \[Delta])/(16 c^8 m r^4 \[Nu]^2)+(257 G^2 Lp^2 S1n^2 \[Delta])/(32 c^8 m r^6 \[Nu]^2)+(185 G^2 pr^2 S1n^2 \[Delta])/(32 c^8 m r^4 \[Nu]^2)+(93 G^2 Lp^2 (S2)^2 \[Delta])/(32 c^8 m r^6 \[Nu]^2)+(189 G^2 pr^2 (S2)^2 \[Delta])/(32 c^8 m r^4 \[Nu]^2)+(83 G^2 pr pS2 S2n \[Delta])/(16 c^8 m r^4 \[Nu]^2)-(257 G^2 Lp^2 S2n^2 \[Delta])/(32 c^8 m r^6 \[Nu]^2)-(185 G^2 pr^2 S2n^2 \[Delta])/(32 c^8 m r^4 \[Nu]^2)-(105 G^2 pS1^2 \[Kappa]1)/(16 c^8 m r^4 \[Nu]^2)-(3 G pr^2 pS1^2 \[Kappa]1)/(8 c^8 m^4 r^3 \[Nu]^2)+(3 G Lp^4 (S1)^2 \[Kappa]1)/(16 c^8 m^4 r^7 \[Nu]^2)-(55 G^2 Lp^2 (S1)^2 \[Kappa]1)/(16 c^8 m r^6 \[Nu]^2)+(3 G Lp^2 pr^2 (S1)^2 \[Kappa]1)/(4 c^8 m^4 r^5 \[Nu]^2)-(141 G^2 pr^2 (S1)^2 \[Kappa]1)/(16 c^8 m r^4 \[Nu]^2)+(3 G pr^4 (S1)^2 \[Kappa]1)/(2 c^8 m^4 r^3 \[Nu]^2)+(9 G Lp^2 pr pS1 S1n \[Kappa]1)/(8 c^8 m^4 r^5 \[Nu]^2)+(293 G^2 pr pS1 S1n \[Kappa]1)/(8 c^8 m r^4 \[Nu]^2)+(39 G pr^3 pS1 S1n \[Kappa]1)/(8 c^8 m^4 r^3 \[Nu]^2)-(9 G Lp^4 S1n^2 \[Kappa]1)/(16 c^8 m^4 r^7 \[Nu]^2)+(109 G^2 Lp^2 S1n^2 \[Kappa]1)/(8 c^8 m r^6 \[Nu]^2)-(3 G Lp^2 pr^2 S1n^2 \[Kappa]1)/(c^8 m^4 r^5 \[Nu]^2)-(95 G^2 pr^2 S1n^2 \[Kappa]1)/(8 c^8 m r^4 \[Nu]^2)-(9 G pr^4 S1n^2 \[Kappa]1)/(c^8 m^4 r^3 \[Nu]^2)+(97 G^2 pS1^2 \[Delta] \[Kappa]1)/(16 c^8 m r^4 \[Nu]^2)-(73 G^2 Lp^2 (S1)^2 \[Delta] \[Kappa]1)/(16 c^8 m r^6 \[Nu]^2)+(141 G^2 pr^2 (S1)^2 \[Delta] \[Kappa]1)/(16 c^8 m r^4 \[Nu]^2)-(253 G^2 pr pS1 S1n \[Delta] \[Kappa]1)/(8 c^8 m r^4 \[Nu]^2)+(11 G^2 Lp^2 S1n^2 \[Delta] \[Kappa]1)/(8 c^8 m r^6 \[Nu]^2)+(167 G^2 pr^2 S1n^2 \[Delta] \[Kappa]1)/(8 c^8 m r^4 \[Nu]^2)-(105 G^2 pS2^2 \[Kappa]2)/(16 c^8 m r^4 \[Nu]^2)-(3 G pr^2 pS2^2 \[Kappa]2)/(8 c^8 m^4 r^3 \[Nu]^2)+(3 G Lp^4 (S2)^2 \[Kappa]2)/(16 c^8 m^4 r^7 \[Nu]^2)-(55 G^2 Lp^2 (S2)^2 \[Kappa]2)/(16 c^8 m r^6 \[Nu]^2)+(3 G Lp^2 pr^2 (S2)^2 \[Kappa]2)/(4 c^8 m^4 r^5 \[Nu]^2)-(141 G^2 pr^2 (S2)^2 \[Kappa]2)/(16 c^8 m r^4 \[Nu]^2)+(3 G pr^4 (S2)^2 \[Kappa]2)/(2 c^8 m^4 r^3 \[Nu]^2)+(9 G Lp^2 pr pS2 S2n \[Kappa]2)/(8 c^8 m^4 r^5 \[Nu]^2)+(293 G^2 pr pS2 S2n \[Kappa]2)/(8 c^8 m r^4 \[Nu]^2)+(39 G pr^3 pS2 S2n \[Kappa]2)/(8 c^8 m^4 r^3 \[Nu]^2)-(9 G Lp^4 S2n^2 \[Kappa]2)/(16 c^8 m^4 r^7 \[Nu]^2)+(109 G^2 Lp^2 S2n^2 \[Kappa]2)/(8 c^8 m r^6 \[Nu]^2)-(3 G Lp^2 pr^2 S2n^2 \[Kappa]2)/(c^8 m^4 r^5 \[Nu]^2)-(95 G^2 pr^2 S2n^2 \[Kappa]2)/(8 c^8 m r^4 \[Nu]^2)-(9 G pr^4 S2n^2 \[Kappa]2)/(c^8 m^4 r^3 \[Nu]^2)-(97 G^2 pS2^2 \[Delta] \[Kappa]2)/(16 c^8 m r^4 \[Nu]^2)+(73 G^2 Lp^2 (S2)^2 \[Delta] \[Kappa]2)/(16 c^8 m r^6 \[Nu]^2)-(141 G^2 pr^2 (S2)^2 \[Delta] \[Kappa]2)/(16 c^8 m r^4 \[Nu]^2)+(253 G^2 pr pS2 S2n \[Delta] \[Kappa]2)/(8 c^8 m r^4 \[Nu]^2)-(11 G^2 Lp^2 S2n^2 \[Delta] \[Kappa]2)/(8 c^8 m r^6 \[Nu]^2)-(167 G^2 pr^2 S2n^2 \[Delta] \[Kappa]2)/(8 c^8 m r^4 \[Nu]^2)-(119 G^2 pS1^2)/(16 c^8 m r^4 \[Nu])-(119 G^2 pS2^2)/(16 c^8 m r^4 \[Nu])+(245 G^2 Lp^2 (S1)^2)/(32 c^8 m r^6 \[Nu])-(7 G^3 m^2 (S1)^2)/(4 c^8 r^5 \[Nu])-(387 G^2 pr^2 (S1)^2)/(32 c^8 m r^4 \[Nu])+(431 G^2 pr pS1 S1n)/(16 c^8 m r^4 \[Nu])-(205 G^2 Lp^2 S1n^2)/(32 c^8 m r^6 \[Nu])+(7 G^3 m^2 S1n^2)/(4 c^8 r^5 \[Nu])-(517 G^2 pr^2 S1n^2)/(32 c^8 m r^4 \[Nu])+(245 G^2 Lp^2 (S2)^2)/(32 c^8 m r^6 \[Nu])-(7 G^3 m^2 (S2)^2)/(4 c^8 r^5 \[Nu])-(387 G^2 pr^2 (S2)^2)/(32 c^8 m r^4 \[Nu])+(431 G^2 pr pS2 S2n)/(16 c^8 m r^4 \[Nu])-(205 G^2 Lp^2 S2n^2)/(32 c^8 m r^6 \[Nu])+(7 G^3 m^2 S2n^2)/(4 c^8 r^5 \[Nu])-(517 G^2 pr^2 S2n^2)/(32 c^8 m r^4 \[Nu])+(11 G^2 pS1^2 \[Delta])/(16 c^8 m r^4 \[Nu])-(11 G^2 pS2^2 \[Delta])/(16 c^8 m r^4 \[Nu])-(33 G^2 Lp^2 (S1)^2 \[Delta])/(32 c^8 m r^6 \[Nu])+(7 G^3 m^2 (S1)^2 \[Delta])/(4 c^8 r^5 \[Nu])-(45 G^2 pr^2 (S1)^2 \[Delta])/(32 c^8 m r^4 \[Nu])-(47 G^2 pr pS1 S1n \[Delta])/(16 c^8 m r^4 \[Nu])+(61 G^2 Lp^2 S1n^2 \[Delta])/(32 c^8 m r^6 \[Nu])-(7 G^3 m^2 S1n^2 \[Delta])/(4 c^8 r^5 \[Nu])+(157 G^2 pr^2 S1n^2 \[Delta])/(32 c^8 m r^4 \[Nu])+(33 G^2 Lp^2 (S2)^2 \[Delta])/(32 c^8 m r^6 \[Nu])-(7 G^3 m^2 (S2)^2 \[Delta])/(4 c^8 r^5 \[Nu])+(45 G^2 pr^2 (S2)^2 \[Delta])/(32 c^8 m r^4 \[Nu])+(47 G^2 pr pS2 S2n \[Delta])/(16 c^8 m r^4 \[Nu])-(61 G^2 Lp^2 S2n^2 \[Delta])/(32 c^8 m r^6 \[Nu])+(7 G^3 m^2 S2n^2 \[Delta])/(4 c^8 r^5 \[Nu])-(157 G^2 pr^2 S2n^2 \[Delta])/(32 c^8 m r^4 \[Nu])+(99 G^2 pS1^2 \[Kappa]1)/(8 c^8 m r^4 \[Nu])-(61 G^2 Lp^2 (S1)^2 \[Kappa]1)/(4 c^8 m r^6 \[Nu])-(19 G^3 m^2 (S1)^2 \[Kappa]1)/(8 c^8 r^5 \[Nu])+(73 G^2 pr^2 (S1)^2 \[Kappa]1)/(4 c^8 m r^4 \[Nu])-(505 G^2 pr pS1 S1n \[Kappa]1)/(8 c^8 m r^4 \[Nu])+(85 G^2 Lp^2 S1n^2 \[Kappa]1)/(8 c^8 m r^6 \[Nu])+(37 G^3 m^2 S1n^2 \[Kappa]1)/(8 c^8 r^5 \[Nu])+(209 G^2 pr^2 S1n^2 \[Kappa]1)/(4 c^8 m r^4 \[Nu])-(G^2 pS1^2 \[Delta] \[Kappa]1)/(4 c^8 m r^4 \[Nu])+(5 G^2 Lp^2 (S1)^2 \[Delta] \[Kappa]1)/(8 c^8 m r^6 \[Nu])+(19 G^3 m^2 (S1)^2 \[Delta] \[Kappa]1)/(8 c^8 r^5 \[Nu])+(13 G^2 pr^2 (S1)^2 \[Delta] \[Kappa]1)/(8 c^8 m r^4 \[Nu])+(15 G^2 pr pS1 S1n \[Delta] \[Kappa]1)/(8 c^8 m r^4 \[Nu])-(7 G^2 Lp^2 S1n^2 \[Delta] \[Kappa]1)/(8 c^8 m r^6 \[Nu])-(37 G^3 m^2 S1n^2 \[Delta] \[Kappa]1)/(8 c^8 r^5 \[Nu])-(23 G^2 pr^2 S1n^2 \[Delta] \[Kappa]1)/(4 c^8 m r^4 \[Nu])+(99 G^2 pS2^2 \[Kappa]2)/(8 c^8 m r^4 \[Nu])-(61 G^2 Lp^2 (S2)^2 \[Kappa]2)/(4 c^8 m r^6 \[Nu])-(19 G^3 m^2 (S2)^2 \[Kappa]2)/(8 c^8 r^5 \[Nu])+(73 G^2 pr^2 (S2)^2 \[Kappa]2)/(4 c^8 m r^4 \[Nu])-(505 G^2 pr pS2 S2n \[Kappa]2)/(8 c^8 m r^4 \[Nu])+(85 G^2 Lp^2 S2n^2 \[Kappa]2)/(8 c^8 m r^6 \[Nu])+(37 G^3 m^2 S2n^2 \[Kappa]2)/(8 c^8 r^5 \[Nu])+(209 G^2 pr^2 S2n^2 \[Kappa]2)/(4 c^8 m r^4 \[Nu])+(G^2 pS2^2 \[Delta] \[Kappa]2)/(4 c^8 m r^4 \[Nu])-(5 G^2 Lp^2 (S2)^2 \[Delta] \[Kappa]2)/(8 c^8 m r^6 \[Nu])-(19 G^3 m^2 (S2)^2 \[Delta] \[Kappa]2)/(8 c^8 r^5 \[Nu])-(13 G^2 pr^2 (S2)^2 \[Delta] \[Kappa]2)/(8 c^8 m r^4 \[Nu])-(15 G^2 pr pS2 S2n \[Delta] \[Kappa]2)/(8 c^8 m r^4 \[Nu])+(7 G^2 Lp^2 S2n^2 \[Delta] \[Kappa]2)/(8 c^8 m r^6 \[Nu])+(37 G^3 m^2 S2n^2 \[Delta] \[Kappa]2)/(8 c^8 r^5 \[Nu])+(23 G^2 pr^2 S2n^2 \[Delta] \[Kappa]2)/(4 c^8 m r^4 \[Nu])-(17 G^3 m^2 (S1)^2 \[Nu])/(7 c^8 r^5)-(26 G^3 m^2 S1n^2 \[Nu])/(7 c^8 r^5)-(17 G^3 m^2 (S2)^2 \[Nu])/(7 c^8 r^5)-(26 G^3 m^2 S2n^2 \[Nu])/(7 c^8 r^5)+(299 G^3 m^2 (S1)^2 \[Kappa]1 \[Nu])/(28 c^8 r^5)-(337 G^3 m^2 S1n^2 \[Kappa]1 \[Nu])/(28 c^8 r^5)+(299 G^3 m^2 (S2)^2 \[Kappa]2 \[Nu])/(28 c^8 r^5)-(337 G^3 m^2 S2n^2 \[Kappa]2 \[Nu])/(28 c^8 r^5)


(* ::Subsection:: *)
(*SSS part *)


HSSS=HSSSAtLO


(* ::Subsubsection:: *)
(* LO (3.5 PN)*)


 HSSSAtLO=-((3 G (S1)^2 S1Lp \[Kappa]1)/(8 c^7 m^2 r^5 \[Nu]^3))+(15 G S1Lp S1n^2 \[Kappa]1)/(8 c^7 m^2 r^5 \[Nu]^3)+(3 G (S1)^2 S1Lp \[Delta] \[Kappa]1)/(8 c^7 m^2 r^5 \[Nu]^3)-(15 G S1Lp S1n^2 \[Delta] \[Kappa]1)/(8 c^7 m^2 r^5 \[Nu]^3)-(3 G (S2)^2 S2Lp \[Kappa]2)/(8 c^7 m^2 r^5 \[Nu]^3)+(15 G S2Lp S2n^2 \[Kappa]2)/(8 c^7 m^2 r^5 \[Nu]^3)-(3 G (S2)^2 S2Lp \[Delta] \[Kappa]2)/(8 c^7 m^2 r^5 \[Nu]^3)+(15 G S2Lp S2n^2 \[Delta] \[Kappa]2)/(8 c^7 m^2 r^5 \[Nu]^3)+(G (S1)^2 S1Lp \[Lambda]1)/(2 c^7 m^2 r^5 \[Nu]^3)-(5 G S1Lp S1n^2 \[Lambda]1)/(2 c^7 m^2 r^5 \[Nu]^3)-(G (S1)^2 S1Lp \[Delta] \[Lambda]1)/(2 c^7 m^2 r^5 \[Nu]^3)+(5 G S1Lp S1n^2 \[Delta] \[Lambda]1)/(2 c^7 m^2 r^5 \[Nu]^3)+(G (S2)^2 S2Lp \[Lambda]2)/(2 c^7 m^2 r^5 \[Nu]^3)-(5 G S2Lp S2n^2 \[Lambda]2)/(2 c^7 m^2 r^5 \[Nu]^3)+(G (S2)^2 S2Lp \[Delta] \[Lambda]2)/(2 c^7 m^2 r^5 \[Nu]^3)-(5 G S2Lp S2n^2 \[Delta] \[Lambda]2)/(2 c^7 m^2 r^5 \[Nu]^3)+(3 G pS1 pS2 S1Lp)/(4 c^7 Lp^2 m^2 r^3 \[Nu]^2)-(3 G pS2^2 S1Lp)/(4 c^7 Lp^2 m^2 r^3 \[Nu]^2)-(3 G S1Lp S1S2)/(2 c^7 m^2 r^5 \[Nu]^2)+(3 G S1Lp (S2)^2)/(4 c^7 m^2 r^5 \[Nu]^2)-(3 G pS1^2 S2Lp)/(4 c^7 Lp^2 m^2 r^3 \[Nu]^2)+(3 G pS1 pS2 S2Lp)/(4 c^7 Lp^2 m^2 r^3 \[Nu]^2)+(3 G (S1)^2 S2Lp)/(4 c^7 m^2 r^5 \[Nu]^2)+(3 G pr pS1 S1n S2Lp)/(4 c^7 Lp^2 m^2 r^3 \[Nu]^2)-(3 G pr pS2 S1n S2Lp)/(4 c^7 Lp^2 m^2 r^3 \[Nu]^2)-(3 G S1S2 S2Lp)/(2 c^7 m^2 r^5 \[Nu]^2)-(3 G pr pS1 S1Lp S2n)/(4 c^7 Lp^2 m^2 r^3 \[Nu]^2)+(3 G pr pS2 S1Lp S2n)/(4 c^7 Lp^2 m^2 r^3 \[Nu]^2)+(15 G S1Lp S1n S2n)/(4 c^7 m^2 r^5 \[Nu]^2)+(15 G S1n S2Lp S2n)/(4 c^7 m^2 r^5 \[Nu]^2)-(3 G pS1 pS2 S1Lp \[Delta])/(4 c^7 Lp^2 m^2 r^3 \[Nu]^2)-(3 G pS2^2 S1Lp \[Delta])/(4 c^7 Lp^2 m^2 r^3 \[Nu]^2)+(3 G S1Lp S1S2 \[Delta])/(2 c^7 m^2 r^5 \[Nu]^2)+(3 G S1Lp (S2)^2 \[Delta])/(4 c^7 m^2 r^5 \[Nu]^2)+(3 G pS1^2 S2Lp \[Delta])/(4 c^7 Lp^2 m^2 r^3 \[Nu]^2)+(3 G pS1 pS2 S2Lp \[Delta])/(4 c^7 Lp^2 m^2 r^3 \[Nu]^2)-(3 G (S1)^2 S2Lp \[Delta])/(4 c^7 m^2 r^5 \[Nu]^2)-(3 G pr pS1 S1n S2Lp \[Delta])/(4 c^7 Lp^2 m^2 r^3 \[Nu]^2)-(3 G pr pS2 S1n S2Lp \[Delta])/(4 c^7 Lp^2 m^2 r^3 \[Nu]^2)-(3 G S1S2 S2Lp \[Delta])/(2 c^7 m^2 r^5 \[Nu]^2)+(3 G pr pS1 S1Lp S2n \[Delta])/(4 c^7 Lp^2 m^2 r^3 \[Nu]^2)+(3 G pr pS2 S1Lp S2n \[Delta])/(4 c^7 Lp^2 m^2 r^3 \[Nu]^2)-(15 G S1Lp S1n S2n \[Delta])/(4 c^7 m^2 r^5 \[Nu]^2)+(15 G S1n S2Lp S2n \[Delta])/(4 c^7 m^2 r^5 \[Nu]^2)+(3 G pS1 pS2 S1Lp \[Kappa]1)/(c^7 Lp^2 m^2 r^3 \[Nu]^2)+(3 G (S1)^2 S1Lp \[Kappa]1)/(2 c^7 m^2 r^5 \[Nu]^2)-(15 G S1Lp S1n^2 \[Kappa]1)/(2 c^7 m^2 r^5 \[Nu]^2)-(3 G S1Lp S1S2 \[Kappa]1)/(c^7 m^2 r^5 \[Nu]^2)-(3 G pS1^2 S2Lp \[Kappa]1)/(c^7 Lp^2 m^2 r^3 \[Nu]^2)+(9 G (S1)^2 S2Lp \[Kappa]1)/(2 c^7 m^2 r^5 \[Nu]^2)+(3 G pr pS1 S1n S2Lp \[Kappa]1)/(c^7 Lp^2 m^2 r^3 \[Nu]^2)-(15 G S1n^2 S2Lp \[Kappa]1)/(2 c^7 m^2 r^5 \[Nu]^2)-(3 G pr pS1 S1Lp S2n \[Kappa]1)/(c^7 Lp^2 m^2 r^3 \[Nu]^2)-(3 G pS1 pS2 S1Lp \[Delta] \[Kappa]1)/(c^7 Lp^2 m^2 r^3 \[Nu]^2)-(3 G (S1)^2 S1Lp \[Delta] \[Kappa]1)/(4 c^7 m^2 r^5 \[Nu]^2)+(15 G S1Lp S1n^2 \[Delta] \[Kappa]1)/(4 c^7 m^2 r^5 \[Nu]^2)+(3 G S1Lp S1S2 \[Delta] \[Kappa]1)/(c^7 m^2 r^5 \[Nu]^2)+(3 G pS1^2 S2Lp \[Delta] \[Kappa]1)/(c^7 Lp^2 m^2 r^3 \[Nu]^2)-(9 G (S1)^2 S2Lp \[Delta] \[Kappa]1)/(2 c^7 m^2 r^5 \[Nu]^2)-(3 G pr pS1 S1n S2Lp \[Delta] \[Kappa]1)/(c^7 Lp^2 m^2 r^3 \[Nu]^2)+(15 G S1n^2 S2Lp \[Delta] \[Kappa]1)/(2 c^7 m^2 r^5 \[Nu]^2)+(3 G pr pS1 S1Lp S2n \[Delta] \[Kappa]1)/(c^7 Lp^2 m^2 r^3 \[Nu]^2)-(3 G pS2^2 S1Lp \[Kappa]2)/(c^7 Lp^2 m^2 r^3 \[Nu]^2)+(9 G S1Lp (S2)^2 \[Kappa]2)/(2 c^7 m^2 r^5 \[Nu]^2)+(3 G pS1 pS2 S2Lp \[Kappa]2)/(c^7 Lp^2 m^2 r^3 \[Nu]^2)-(3 G pr pS2 S1n S2Lp \[Kappa]2)/(c^7 Lp^2 m^2 r^3 \[Nu]^2)-(3 G S1S2 S2Lp \[Kappa]2)/(c^7 m^2 r^5 \[Nu]^2)+(3 G (S2)^2 S2Lp \[Kappa]2)/(2 c^7 m^2 r^5 \[Nu]^2)+(3 G pr pS2 S1Lp S2n \[Kappa]2)/(c^7 Lp^2 m^2 r^3 \[Nu]^2)-(15 G S1Lp S2n^2 \[Kappa]2)/(2 c^7 m^2 r^5 \[Nu]^2)-(15 G S2Lp S2n^2 \[Kappa]2)/(2 c^7 m^2 r^5 \[Nu]^2)-(3 G pS2^2 S1Lp \[Delta] \[Kappa]2)/(c^7 Lp^2 m^2 r^3 \[Nu]^2)+(9 G S1Lp (S2)^2 \[Delta] \[Kappa]2)/(2 c^7 m^2 r^5 \[Nu]^2)+(3 G pS1 pS2 S2Lp \[Delta] \[Kappa]2)/(c^7 Lp^2 m^2 r^3 \[Nu]^2)-(3 G pr pS2 S1n S2Lp \[Delta] \[Kappa]2)/(c^7 Lp^2 m^2 r^3 \[Nu]^2)-(3 G S1S2 S2Lp \[Delta] \[Kappa]2)/(c^7 m^2 r^5 \[Nu]^2)+(3 G (S2)^2 S2Lp \[Delta] \[Kappa]2)/(4 c^7 m^2 r^5 \[Nu]^2)+(3 G pr pS2 S1Lp S2n \[Delta] \[Kappa]2)/(c^7 Lp^2 m^2 r^3 \[Nu]^2)-(15 G S1Lp S2n^2 \[Delta] \[Kappa]2)/(2 c^7 m^2 r^5 \[Nu]^2)-(15 G S2Lp S2n^2 \[Delta] \[Kappa]2)/(4 c^7 m^2 r^5 \[Nu]^2)-(3 G (S1)^2 S1Lp \[Lambda]1)/(2 c^7 m^2 r^5 \[Nu]^2)+(15 G S1Lp S1n^2 \[Lambda]1)/(2 c^7 m^2 r^5 \[Nu]^2)+(G (S1)^2 S1Lp \[Delta] \[Lambda]1)/(2 c^7 m^2 r^5 \[Nu]^2)-(5 G S1Lp S1n^2 \[Delta] \[Lambda]1)/(2 c^7 m^2 r^5 \[Nu]^2)-(3 G (S2)^2 S2Lp \[Lambda]2)/(2 c^7 m^2 r^5 \[Nu]^2)+(15 G S2Lp S2n^2 \[Lambda]2)/(2 c^7 m^2 r^5 \[Nu]^2)-(G (S2)^2 S2Lp \[Delta] \[Lambda]2)/(2 c^7 m^2 r^5 \[Nu]^2)+(5 G S2Lp S2n^2 \[Delta] \[Lambda]2)/(2 c^7 m^2 r^5 \[Nu]^2)-(3 G pS1 pS2 S1Lp)/(2 c^7 Lp^2 m^2 r^3 \[Nu])+(3 G pS2^2 S1Lp)/(2 c^7 Lp^2 m^2 r^3 \[Nu])+(3 G S1Lp S1S2)/(c^7 m^2 r^5 \[Nu])-(3 G S1Lp (S2)^2)/(2 c^7 m^2 r^5 \[Nu])+(3 G pS1^2 S2Lp)/(2 c^7 Lp^2 m^2 r^3 \[Nu])-(3 G pS1 pS2 S2Lp)/(2 c^7 Lp^2 m^2 r^3 \[Nu])-(3 G (S1)^2 S2Lp)/(2 c^7 m^2 r^5 \[Nu])-(3 G pr pS1 S1n S2Lp)/(2 c^7 Lp^2 m^2 r^3 \[Nu])+(3 G pr pS2 S1n S2Lp)/(2 c^7 Lp^2 m^2 r^3 \[Nu])+(3 G S1S2 S2Lp)/(c^7 m^2 r^5 \[Nu])+(3 G pr pS1 S1Lp S2n)/(2 c^7 Lp^2 m^2 r^3 \[Nu])-(3 G pr pS2 S1Lp S2n)/(2 c^7 Lp^2 m^2 r^3 \[Nu])-(15 G S1Lp S1n S2n)/(2 c^7 m^2 r^5 \[Nu])-(15 G S1n S2Lp S2n)/(2 c^7 m^2 r^5 \[Nu])-(3 G pS1 pS2 S1Lp \[Kappa]1)/(2 c^7 Lp^2 m^2 r^3 \[Nu])-(3 G (S1)^2 S1Lp \[Kappa]1)/(4 c^7 m^2 r^5 \[Nu])+(15 G S1Lp S1n^2 \[Kappa]1)/(4 c^7 m^2 r^5 \[Nu])+(3 G S1Lp S1S2 \[Kappa]1)/(2 c^7 m^2 r^5 \[Nu])+(3 G pS1^2 S2Lp \[Kappa]1)/(2 c^7 Lp^2 m^2 r^3 \[Nu])-(9 G (S1)^2 S2Lp \[Kappa]1)/(4 c^7 m^2 r^5 \[Nu])-(3 G pr pS1 S1n S2Lp \[Kappa]1)/(2 c^7 Lp^2 m^2 r^3 \[Nu])+(15 G S1n^2 S2Lp \[Kappa]1)/(4 c^7 m^2 r^5 \[Nu])+(3 G pr pS1 S1Lp S2n \[Kappa]1)/(2 c^7 Lp^2 m^2 r^3 \[Nu])+(3 G pS2^2 S1Lp \[Kappa]2)/(2 c^7 Lp^2 m^2 r^3 \[Nu])-(9 G S1Lp (S2)^2 \[Kappa]2)/(4 c^7 m^2 r^5 \[Nu])-(3 G pS1 pS2 S2Lp \[Kappa]2)/(2 c^7 Lp^2 m^2 r^3 \[Nu])+(3 G pr pS2 S1n S2Lp \[Kappa]2)/(2 c^7 Lp^2 m^2 r^3 \[Nu])+(3 G S1S2 S2Lp \[Kappa]2)/(2 c^7 m^2 r^5 \[Nu])-(3 G (S2)^2 S2Lp \[Kappa]2)/(4 c^7 m^2 r^5 \[Nu])-(3 G pr pS2 S1Lp S2n \[Kappa]2)/(2 c^7 Lp^2 m^2 r^3 \[Nu])+(15 G S1Lp S2n^2 \[Kappa]2)/(4 c^7 m^2 r^5 \[Nu])+(15 G S2Lp S2n^2 \[Kappa]2)/(4 c^7 m^2 r^5 \[Nu])


(* ::Subsection:: *)
(*SSSS part *)


HSSSS=HSSSSAtLO


(* ::Subsubsection:: *)
(*LO (4 PN)*)


HSSSSAtLO=-((3 G (S1)^4 \[Iota]1)/(16 c^8 m^2 r^5 \[Nu]^3))+(15 G (S1)^2 S1n^2 \[Iota]1)/(8 c^8 m^2 r^5 \[Nu]^3)-(35 G S1n^4 \[Iota]1)/(16 c^8 m^2 r^5 \[Nu]^3)+(3 G (S1)^4 \[Delta] \[Iota]1)/(16 c^8 m^2 r^5 \[Nu]^3)-(15 G (S1)^2 S1n^2 \[Delta] \[Iota]1)/(8 c^8 m^2 r^5 \[Nu]^3)+(35 G S1n^4 \[Delta] \[Iota]1)/(16 c^8 m^2 r^5 \[Nu]^3)-(3 G (S2)^4 \[Iota]2)/(16 c^8 m^2 r^5 \[Nu]^3)+(15 G (S2)^2 S2n^2 \[Iota]2)/(8 c^8 m^2 r^5 \[Nu]^3)-(35 G S2n^4 \[Iota]2)/(16 c^8 m^2 r^5 \[Nu]^3)-(3 G (S2)^4 \[Delta] \[Iota]2)/(16 c^8 m^2 r^5 \[Nu]^3)+(15 G (S2)^2 S2n^2 \[Delta] \[Iota]2)/(8 c^8 m^2 r^5 \[Nu]^3)-(35 G S2n^4 \[Delta] \[Iota]2)/(16 c^8 m^2 r^5 \[Nu]^3)+(3 G (S1)^4 \[Iota]1)/(4 c^8 m^2 r^5 \[Nu]^2)-(15 G (S1)^2 S1n^2 \[Iota]1)/(2 c^8 m^2 r^5 \[Nu]^2)+(35 G S1n^4 \[Iota]1)/(4 c^8 m^2 r^5 \[Nu]^2)-(3 G (S1)^4 \[Delta] \[Iota]1)/(8 c^8 m^2 r^5 \[Nu]^2)+(15 G (S1)^2 S1n^2 \[Delta] \[Iota]1)/(4 c^8 m^2 r^5 \[Nu]^2)-(35 G S1n^4 \[Delta] \[Iota]1)/(8 c^8 m^2 r^5 \[Nu]^2)+(3 G (S2)^4 \[Iota]2)/(4 c^8 m^2 r^5 \[Nu]^2)-(15 G (S2)^2 S2n^2 \[Iota]2)/(2 c^8 m^2 r^5 \[Nu]^2)+(35 G S2n^4 \[Iota]2)/(4 c^8 m^2 r^5 \[Nu]^2)+(3 G (S2)^4 \[Delta] \[Iota]2)/(8 c^8 m^2 r^5 \[Nu]^2)-(15 G (S2)^2 S2n^2 \[Delta] \[Iota]2)/(4 c^8 m^2 r^5 \[Nu]^2)+(35 G S2n^4 \[Delta] \[Iota]2)/(8 c^8 m^2 r^5 \[Nu]^2)-(3 G (S1)^2 S1S2 \[Lambda]1)/(4 c^8 m^2 r^5 \[Nu]^2)+(15 G S1n^2 S1S2 \[Lambda]1)/(4 c^8 m^2 r^5 \[Nu]^2)+(15 G (S1)^2 S1n S2n \[Lambda]1)/(4 c^8 m^2 r^5 \[Nu]^2)-(35 G S1n^3 S2n \[Lambda]1)/(4 c^8 m^2 r^5 \[Nu]^2)+(3 G (S1)^2 S1S2 \[Delta] \[Lambda]1)/(4 c^8 m^2 r^5 \[Nu]^2)-(15 G S1n^2 S1S2 \[Delta] \[Lambda]1)/(4 c^8 m^2 r^5 \[Nu]^2)-(15 G (S1)^2 S1n S2n \[Delta] \[Lambda]1)/(4 c^8 m^2 r^5 \[Nu]^2)+(35 G S1n^3 S2n \[Delta] \[Lambda]1)/(4 c^8 m^2 r^5 \[Nu]^2)-(3 G S1S2 (S2)^2 \[Lambda]2)/(4 c^8 m^2 r^5 \[Nu]^2)+(15 G S1n (S2)^2 S2n \[Lambda]2)/(4 c^8 m^2 r^5 \[Nu]^2)+(15 G S1S2 S2n^2 \[Lambda]2)/(4 c^8 m^2 r^5 \[Nu]^2)-(35 G S1n S2n^3 \[Lambda]2)/(4 c^8 m^2 r^5 \[Nu]^2)-(3 G S1S2 (S2)^2 \[Delta] \[Lambda]2)/(4 c^8 m^2 r^5 \[Nu]^2)+(15 G S1n (S2)^2 S2n \[Delta] \[Lambda]2)/(4 c^8 m^2 r^5 \[Nu]^2)+(15 G S1S2 S2n^2 \[Delta] \[Lambda]2)/(4 c^8 m^2 r^5 \[Nu]^2)-(35 G S1n S2n^3 \[Delta] \[Lambda]2)/(4 c^8 m^2 r^5 \[Nu]^2)-(3 G (S1)^4 \[Iota]1)/(8 c^8 m^2 r^5 \[Nu])+(15 G (S1)^2 S1n^2 \[Iota]1)/(4 c^8 m^2 r^5 \[Nu])-(35 G S1n^4 \[Iota]1)/(8 c^8 m^2 r^5 \[Nu])-(3 G (S2)^4 \[Iota]2)/(8 c^8 m^2 r^5 \[Nu])+(15 G (S2)^2 S2n^2 \[Iota]2)/(4 c^8 m^2 r^5 \[Nu])-(35 G S2n^4 \[Iota]2)/(8 c^8 m^2 r^5 \[Nu])-(3 G S1S2^2 \[Kappa]1 \[Kappa]2)/(2 c^8 m^2 r^5 \[Nu])-(3 G (S1)^2 (S2)^2 \[Kappa]1 \[Kappa]2)/(4 c^8 m^2 r^5 \[Nu])+(15 G S1n^2 (S2)^2 \[Kappa]1 \[Kappa]2)/(4 c^8 m^2 r^5 \[Nu])+(15 G S1n S1S2 S2n \[Kappa]1 \[Kappa]2)/(c^8 m^2 r^5 \[Nu])+(15 G (S1)^2 S2n^2 \[Kappa]1 \[Kappa]2)/(4 c^8 m^2 r^5 \[Nu])-(105 G S1n^2 S2n^2 \[Kappa]1 \[Kappa]2)/(4 c^8 m^2 r^5 \[Nu])+(3 G (S1)^2 S1S2 \[Lambda]1)/(2 c^8 m^2 r^5 \[Nu])-(15 G S1n^2 S1S2 \[Lambda]1)/(2 c^8 m^2 r^5 \[Nu])-(15 G (S1)^2 S1n S2n \[Lambda]1)/(2 c^8 m^2 r^5 \[Nu])+(35 G S1n^3 S2n \[Lambda]1)/(2 c^8 m^2 r^5 \[Nu])+(3 G S1S2 (S2)^2 \[Lambda]2)/(2 c^8 m^2 r^5 \[Nu])-(15 G S1n (S2)^2 S2n \[Lambda]2)/(2 c^8 m^2 r^5 \[Nu])-(15 G S1S2 S2n^2 \[Lambda]2)/(2 c^8 m^2 r^5 \[Nu])+(35 G S1n S2n^3 \[Lambda]2)/(2 c^8 m^2 r^5 \[Nu])


(* ::Subsubsection:: *)
(**)


(* ::Section::Closed:: *)
(*V. Acceleration (spinless part)*)


aNS[i]=aNSPartN[i]+aNSPart1PN[i]+aNSPart2PN[i]+aNSPart3PN[i]+aNSPart4PN[i]


(* ::Subsection:: *)
(*0PN*)


aNSPartN[i]=-((G m )/r^2)n[i]


(* ::Subsection:: *)
(*1PN*)


aNSPart1PN[i]=((4 G^2 m^2)/(c^2 r^3)-(G m v^2)/(c^2 r^2)+(2 G^2 m^2 \[Nu])/(c^2 r^3)+(3 G m u^2 \[Nu])/(2 c^2 r^2)-(3 G m v^2 \[Nu])/(c^2 r^2)) n[i]+((4 G m u)/(c^2 r^2)-(2 G m u \[Nu])/(c^2 r^2)) v[i]


(* ::Subsection:: *)
(*2PN*)


aNSPart2PN[i]= (-((9 G^3 m^3)/(c^4 r^4))+(2 G^2 m^2 u^2)/(c^4 r^3)-(47 G^3 m^3 \[Nu])/(4 c^4 r^4)+(7 G^2 m^2 u^2 \[Nu])/(2 c^4 r^3)+(7 G^2 m^2 v^2 \[Nu])/(c^4 r^3)+(9 G m u^2 v^2 \[Nu])/(4 c^4 r^2)-(21 G m v^4 \[Nu])/(8 c^4 r^2)+(2 G^2 m^2 u^2 \[Nu]^2)/(c^4 r^3)+(45 G m u^4 \[Nu]^2)/(8 c^4 r^2)-(2 G^2 m^2 v^2 \[Nu]^2)/(c^4 r^3)-(6 G m u^2 v^2 \[Nu]^2)/(c^4 r^2)+(4 G m v^4 \[Nu]^2)/(c^4 r^2)) n[i]+(-((2 G^2 m^2 u)/(c^4 r^3))+(9 G m u^3 \[Nu])/(2 c^4 r^2)-(3 G m u v^2 \[Nu])/(2 c^4 r^2)-(4 G^2 m^2 u \[Nu]^2)/(c^4 r^3)-(3 G m u^3 \[Nu]^2)/(c^4 r^2)+(2 G m u v^2 \[Nu]^2)/(c^4 r^2)) v[i]


(* ::Subsection:: *)
(*3PN*)


aNSPart3PN[i]= ((16 G^4 m^4)/(c^6 r^5)-(G^3 m^3 u^2)/(c^6 r^4)+(427 G^4 m^4 \[Nu])/(6 c^6 r^5)-(41 G^4 m^4 \[Pi]^2 \[Nu])/(16 c^6 r^5)+(469 G^3 m^3 u^2 \[Nu])/(16 c^6 r^4)+(15 G^3 m^3 \[Pi]^2 u^2 \[Nu])/(64 c^6 r^4)-(15 G^2 m^2 u^4 \[Nu])/(2 c^6 r^3)-(55 G^3 m^3 v^2 \[Nu])/(16 c^6 r^4)-(3 G^3 m^3 \[Pi]^2 v^2 \[Nu])/(64 c^6 r^4)+(24 G^2 m^2 u^2 v^2 \[Nu])/(c^6 r^3)-(8 G^2 m^2 v^4 \[Nu])/(c^6 r^3)+(33 G m u^2 v^4 \[Nu])/(16 c^6 r^2)-(17 G m v^6 \[Nu])/(8 c^6 r^2)+(47 G^4 m^4 \[Nu]^2)/(4 c^6 r^5)+(67 G^3 m^3 u^2 \[Nu]^2)/(4 c^6 r^4)+(111 G^2 m^2 u^4 \[Nu]^2)/(4 c^6 r^3)-(27 G^3 m^3 v^2 \[Nu]^2)/(2 c^6 r^4)-(75 G^2 m^2 u^2 v^2 \[Nu]^2)/(2 c^6 r^3)+(45 G m u^4 v^2 \[Nu]^2)/(8 c^6 r^2)+(21 G^2 m^2 v^4 \[Nu]^2)/(2 c^6 r^3)-(195 G m u^2 v^4 \[Nu]^2)/(16 c^6 r^2)+(21 G m v^6 \[Nu]^2)/(2 c^6 r^2)+(7 G^3 m^3 u^2 \[Nu]^3)/(c^6 r^4)+(30 G^2 m^2 u^4 \[Nu]^3)/(c^6 r^3)+(175 G m u^6 \[Nu]^3)/(16 c^6 r^2)-(G^3 m^3 v^2 \[Nu]^3)/(c^6 r^4)-(20 G^2 m^2 u^2 v^2 \[Nu]^3)/(c^6 r^3)-(255 G m u^4 v^2 \[Nu]^3)/(8 c^6 r^2)+(10 G^2 m^2 v^4 \[Nu]^3)/(c^6 r^3)+(45 G m u^2 v^4 \[Nu]^3)/(2 c^6 r^2)-(13 G m v^6 \[Nu]^3)/(c^6 r^2)) n[i]+((4 G^3 m^3 u)/(c^6 r^4)-(183 G^3 m^3 u \[Nu])/(8 c^6 r^4)-(3 G^3 m^3 \[Pi]^2 u \[Nu])/(32 c^6 r^4)+(30 G^2 m^2 u^3 \[Nu])/(c^6 r^3)-(89 G^2 m^2 u v^2 \[Nu])/(4 c^6 r^3)+(15 G m u^3 v^2 \[Nu])/(4 c^6 r^2)-(5 G m u v^4 \[Nu])/(2 c^6 r^2)-(7 G^3 m^3 u \[Nu]^2)/(2 c^6 r^4)-(7 G^2 m^2 u^3 \[Nu]^2)/(2 c^6 r^3)+(3 G^2 m^2 u v^2 \[Nu]^2)/(c^6 r^3)-(57 G m u^3 v^2 \[Nu]^2)/(4 c^6 r^2)+(19 G m u v^4 \[Nu]^2)/(2 c^6 r^2)-(8 G^3 m^3 u \[Nu]^3)/(c^6 r^4)-(18 G^2 m^2 u^3 \[Nu]^3)/(c^6 r^3)-(15 G m u^5 \[Nu]^3)/(4 c^6 r^2)+(10 G^2 m^2 u v^2 \[Nu]^3)/(c^6 r^3)+(12 G m u^3 v^2 \[Nu]^3)/(c^6 r^2)-(6 G m u v^4 \[Nu]^3)/(c^6 r^2)) v[i]


(* ::Subsection:: *)
(*4PN*)


aNSPart4PN[i]=(-((801 G^5 m^5)/(32 c^8 r^6))+(5 G^4 m^4 u^2)/(4 c^8 r^5)+(G^4 m^4 v^2)/(8 c^8 r^5)-(9088001 G^5 m^5 \[Nu])/(14400 c^8 r^6)+(282211 G^5 m^5 \[Pi]^2 \[Nu])/(6144 c^8 r^6)-(2874901 G^4 m^4 u^2 \[Nu])/(9600 c^8 r^5)+(55505 G^4 m^4 \[Pi]^2 u^2 \[Nu])/(4096 c^8 r^5)+(410713 G^3 m^3 u^4 \[Nu])/(1280 c^8 r^4)-(7875 G^3 m^3 \[Pi]^2 u^4 \[Nu])/(8192 c^8 r^4)-(369 G^2 m^2 u^6 \[Nu])/(4 c^8 r^3)+(1533187 G^4 m^4 v^2 \[Nu])/(28800 c^8 r^5)-(134471 G^4 m^4 \[Pi]^2 v^2 \[Nu])/(12288 c^8 r^5)-(13237 G^3 m^3 u^2 v^2 \[Nu])/(40 c^8 r^4)+(11955 G^3 m^3 \[Pi]^2 u^2 v^2 \[Nu])/(2048 c^8 r^4)+(4521 G^2 m^2 u^4 v^2 \[Nu])/(32 c^8 r^3)+(275787 G^3 m^3 v^4 \[Nu])/(6400 c^8 r^4)-(8889 G^3 m^3 \[Pi]^2 v^4 \[Nu])/(8192 c^8 r^4)-(36 G^2 m^2 u^2 v^4 \[Nu])/(c^8 r^3)-(339 G^2 m^2 v^6 \[Nu])/(32 c^8 r^3)+(63 G m u^2 v^6 \[Nu])/(32 c^8 r^2)-(239 G m v^8 \[Nu])/(128 c^8 r^2)-(1984957 G^5 m^5 \[Nu]^2)/(7200 c^8 r^6)+(236611 G^5 m^5 \[Pi]^2 \[Nu]^2)/(12288 c^8 r^6)-(34965 G^4 m^4 u^2 \[Nu]^2)/(128 c^8 r^5)+(217135 G^4 m^4 \[Pi]^2 u^2 \[Nu]^2)/(8192 c^8 r^5)-(12933 G^3 m^3 u^4 \[Nu]^2)/(20 c^8 r^4)+(811755 G^3 m^3 \[Pi]^2 u^4 \[Nu]^2)/(16384 c^8 r^4)+(5755 G^2 m^2 u^6 \[Nu]^2)/(16 c^8 r^3)+(6007417 G^4 m^4 v^2 \[Nu]^2)/(28800 c^8 r^5)-(314825 G^4 m^4 \[Pi]^2 v^2 \[Nu]^2)/(24576 c^8 r^5)+(480343 G^3 m^3 u^2 v^2 \[Nu]^2)/(960 c^8 r^4)-(77055 G^3 m^3 \[Pi]^2 u^2 v^2 \[Nu]^2)/(4096 c^8 r^4)-(51051 G^2 m^2 u^4 v^2 \[Nu]^2)/(128 c^8 r^3)-(256507 G^3 m^3 v^4 \[Nu]^2)/(4800 c^8 r^4)-(7935 G^3 m^3 \[Pi]^2 v^4 \[Nu]^2)/(16384 c^8 r^4)+(855 G^2 m^2 u^2 v^4 \[Nu]^2)/(64 c^8 r^3)+(45 G m u^4 v^4 \[Nu]^2)/(8 c^8 r^2)+(7573 G^2 m^2 v^6 \[Nu]^2)/(128 c^8 r^3)-(621 G m u^2 v^6 \[Nu]^2)/(32 c^8 r^2)+(2193 G m v^8 \[Nu]^2)/(128 c^8 r^2)+(243 G^4 m^4 u^2 \[Nu]^3)/(16 c^8 r^5)+(24679 G^3 m^3 u^4 \[Nu]^3)/(384 c^8 r^4)-(1431 G^2 m^2 u^6 \[Nu]^3)/(32 c^8 r^3)-(2205 G m u^8 \[Nu]^3)/(256 c^8 r^2)-(201 G^4 m^4 v^2 \[Nu]^3)/(16 c^8 r^5)-(6053 G^3 m^3 u^2 v^2 \[Nu]^3)/(64 c^8 r^4)-(3417 G^2 m^2 u^4 v^2 \[Nu]^3)/(64 c^8 r^3)+(2415 G m u^6 v^2 \[Nu]^3)/(64 c^8 r^2)+(5521 G^3 m^3 v^4 \[Nu]^3)/(128 c^8 r^4)+(2437 G^2 m^2 u^2 v^4 \[Nu]^3)/(16 c^8 r^3)-(9645 G m u^4 v^4 \[Nu]^3)/(128 c^8 r^2)-(3493 G^2 m^2 v^6 \[Nu]^3)/(64 c^8 r^3)+(4725 G m u^2 v^6 \[Nu]^3)/(64 c^8 r^2)-(13613 G m v^8 \[Nu]^3)/(256 c^8 r^2)+(24 G^4 m^4 u^2 \[Nu]^4)/(c^8 r^5)+(126 G^3 m^3 u^4 \[Nu]^4)/(c^8 r^4)+(86 G^2 m^2 u^6 \[Nu]^4)/(c^8 r^3)+(2205 G m u^8 \[Nu]^4)/(128 c^8 r^2)-(63 G^3 m^3 u^2 v^2 \[Nu]^4)/(c^8 r^4)-(228 G^2 m^2 u^4 v^2 \[Nu]^4)/(c^8 r^3)-(735 G m u^6 v^2 \[Nu]^4)/(8 c^8 r^2)+(16 G^3 m^3 v^4 \[Nu]^4)/(c^8 r^4)+(104 G^2 m^2 u^2 v^4 \[Nu]^4)/(c^8 r^3)+(1335 G m u^4 v^4 \[Nu]^4)/(8 c^8 r^2)-(58 G^2 m^2 v^6 \[Nu]^4)/(c^8 r^3)-(99 G m u^2 v^6 \[Nu]^4)/(c^8 r^2)+(54 G m v^8 \[Nu]^4)/(c^8 r^2)) n[i]+(-((7 G^4 m^4 u)/(4 c^8 r^5))-(151877 G^4 m^4 u \[Nu])/(1200 c^8 r^5)+(6415 G^4 m^4 \[Pi]^2 u \[Nu])/(256 c^8 r^5)-(50497 G^3 m^3 u^3 \[Nu])/(160 c^8 r^4)+(5415 G^3 m^3 \[Pi]^2 u^3 \[Nu])/(512 c^8 r^4)+(849 G^2 m^2 u^5 \[Nu])/(16 c^8 r^3)+(339777 G^3 m^3 u v^2 \[Nu])/(1600 c^8 r^4)-(17103 G^3 m^3 \[Pi]^2 u v^2 \[Nu])/(2048 c^8 r^4)-(401 G^2 m^2 u^3 v^2 \[Nu])/(8 c^8 r^3)+(119 G^2 m^2 u v^4 \[Nu])/(16 c^8 r^3)+(57 G m u^3 v^4 \[Nu])/(16 c^8 r^2)-(45 G m u v^6 \[Nu])/(16 c^8 r^2)+(120169 G^4 m^4 u \[Nu]^2)/(1440 c^8 r^5)+(25349 G^4 m^4 \[Pi]^2 u \[Nu]^2)/(1536 c^8 r^5)+(21575 G^3 m^3 u^3 \[Nu]^2)/(96 c^8 r^4)+(19455 G^3 m^3 \[Pi]^2 u^3 \[Nu]^2)/(1024 c^8 r^4)-(8451 G^2 m^2 u^5 \[Nu]^2)/(64 c^8 r^3)-(22367 G^3 m^3 u v^2 \[Nu]^2)/(300 c^8 r^4)-(85449 G^3 m^3 \[Pi]^2 u v^2 \[Nu]^2)/(4096 c^8 r^4)+(3369 G^2 m^2 u^3 v^2 \[Nu]^2)/(32 c^8 r^3)-(923 G^2 m^2 u v^4 \[Nu]^2)/(64 c^8 r^3)-(435 G m u^3 v^4 \[Nu]^2)/(16 c^8 r^2)+(331 G m u v^6 \[Nu]^2)/(16 c^8 r^2)-(157 G^4 m^4 u \[Nu]^3)/(8 c^8 r^5)-(4477 G^3 m^3 u^3 \[Nu]^3)/(96 c^8 r^4)+(137 G^2 m^2 u^5 \[Nu]^3)/(64 c^8 r^3)+(105 G m u^7 \[Nu]^3)/(32 c^8 r^2)+(961 G^3 m^3 u v^2 \[Nu]^3)/(32 c^8 r^4)-(899 G^2 m^2 u^3 v^2 \[Nu]^3)/(96 c^8 r^3)-(345 G m u^5 v^2 \[Nu]^3)/(32 c^8 r^2)+(841 G^2 m^2 u v^4 \[Nu]^3)/(64 c^8 r^3)+(2229 G m u^3 v^4 \[Nu]^3)/(32 c^8 r^2)-(1473 G m u v^6 \[Nu]^3)/(32 c^8 r^2)-(16 G^4 m^4 u \[Nu]^4)/(c^8 r^5)-(74 G^3 m^3 u^3 \[Nu]^4)/(c^8 r^4)-(30 G^2 m^2 u^5 \[Nu]^4)/(c^8 r^3)-(35 G m u^7 \[Nu]^4)/(8 c^8 r^2)+(34 G^3 m^3 u v^2 \[Nu]^4)/(c^8 r^4)+(98 G^2 m^2 u^3 v^2 \[Nu]^4)/(c^8 r^3)+(105 G m u^5 v^2 \[Nu]^4)/(4 c^8 r^2)-(44 G^2 m^2 u v^4 \[Nu]^4)/(c^8 r^3)-(54 G m u^3 v^4 \[Nu]^4)/(c^8 r^2)+(24 G m u v^6 \[Nu]^4)/(c^8 r^2)) v[i]


(* ::Section::Closed:: *)
(*VI. Acceleration (spin part)*)


(* ::Subsection:: *)
(*SO part*)


aSO[i]=aSOAtLO[i]+aSOAtNLO[i]+aSOAtNNLO[i]


(* ::Subsubsection:: *)
(*LO (1.5 PN)*)


aSOAtLO[i]=((21 G Snv)/(2 c^3 r^3)+(9 G \[Delta] \[CapitalSigma]nv)/(2 c^3 r^3)) n[i]+(21 G u nxS[i])/(2 c^3 r^3)-(7 G vxS[i])/(c^3 r^3)-(3 G \[Delta] vx\[CapitalSigma][i])/(c^3 r^3)


(* ::Subsubsection:: *)
(*NLO (2.5 PN) *)


aSOAtNLO[i]= (-((13 G^2 Sn)/(4 c^5 r^5))-(9 G^2 Sn)/(4 c^5 r^5 \[Nu])-(3 G^2 \[Delta] \[CapitalSigma]n)/(2 c^5 r^5)-(9 G^2 \[Delta] \[CapitalSigma]n)/(4 c^5 r^5 \[Nu])) L[i]+(-((143 G^2 m Snv)/(4 c^5 r^4))-(15 G Snv v^2)/(8 c^5 r^3)-(75 G^2 m Snv \[Nu])/(4 c^5 r^4)-(135 G Snv u^2 \[Nu])/(4 c^5 r^3)+(177 G Snv v^2 \[Nu])/(8 c^5 r^3)-(63 G^2 m \[Delta] \[CapitalSigma]nv)/(4 c^5 r^4)-(15 G v^2 \[Delta] \[CapitalSigma]nv)/(8 c^5 r^3)-(9 G^2 m \[Delta] \[Nu] \[CapitalSigma]nv)/(c^5 r^4)-(15 G u^2 \[Delta] \[Nu] \[CapitalSigma]nv)/(c^5 r^3)+(39 G v^2 \[Delta] \[Nu] \[CapitalSigma]nv)/(4 c^5 r^3)) n[i]+(-((125 G^2 m u)/(4 c^5 r^4))-(15 G u v^2)/(8 c^5 r^3)+(9 G^2 m u \[Nu])/(4 c^5 r^4)+(135 G u^3 \[Nu])/(4 c^5 r^3)-(39 G u v^2 \[Nu])/(8 c^5 r^3)) nxS[i]+(-((27 G Snv u)/(4 c^5 r^3))+(57 G Snv u \[Nu])/(4 c^5 r^3)-(3 G u \[Delta] \[CapitalSigma]nv)/(4 c^5 r^3)+(6 G u \[Delta] \[Nu] \[CapitalSigma]nv)/(c^5 r^3)) v[i]+((22 G^2 m)/(c^5 r^4)+(5 G v^2)/(4 c^5 r^3)+(5 G^2 m \[Nu])/(c^5 r^4)-(27 G u^2 \[Nu])/(2 c^5 r^3)-(23 G v^2 \[Nu])/(4 c^5 r^3)) vxS[i]+((10 G^2 m \[Delta])/(c^5 r^4)+(5 G v^2 \[Delta])/(4 c^5 r^3)+(5 G^2 m \[Delta] \[Nu])/(2 c^5 r^4)-(6 G u^2 \[Delta] \[Nu])/(c^5 r^3)-(5 G v^2 \[Delta] \[Nu])/(2 c^5 r^3)) vx\[CapitalSigma][i]


(* ::Subsubsection:: *)
(*NNLO (3.5 PN)*)


aSOAtNNLO[i]= ((35 G^3 m Sn)/(4 c^7 r^6)-(9 G^2 Sn u^2)/(c^7 r^5)-(41 G^2 Sn v^2)/(8 c^7 r^5)+(33 G^3 m Sn)/(4 c^7 r^6 \[Nu])+(3 G^2 Sn v^2)/(4 c^7 r^5 \[Nu])-(3 G^3 m Sn \[Nu])/(4 c^7 r^6)-(45 G^2 Sn u^2 \[Nu])/(4 c^7 r^5)-(G^2 Sn v^2 \[Nu])/(4 c^7 r^5)+(5 G^3 m \[Delta] \[CapitalSigma]n)/(c^7 r^6)-(9 G^2 u^2 \[Delta] \[CapitalSigma]n)/(c^7 r^5)-(19 G^2 v^2 \[Delta] \[CapitalSigma]n)/(8 c^7 r^5)+(33 G^3 m \[Delta] \[CapitalSigma]n)/(4 c^7 r^6 \[Nu])+(3 G^2 v^2 \[Delta] \[CapitalSigma]n)/(4 c^7 r^5 \[Nu])-(G^3 m \[Delta] \[Nu] \[CapitalSigma]n)/(4 c^7 r^6)-(21 G^2 u^2 \[Delta] \[Nu] \[CapitalSigma]n)/(4 c^7 r^5)-(G^2 v^2 \[Delta] \[Nu] \[CapitalSigma]n)/(8 c^7 r^5)) L[i]+((75 G^3 m^2 Snv)/(c^7 r^5)-(18 G^2 m Snv u^2)/(c^7 r^4)+(9 G^2 m Snv v^2)/(4 c^7 r^4)-(9 G Snv v^4)/(16 c^7 r^3)+(193 G^3 m^2 Snv \[Nu])/(4 c^7 r^5)-(771 G^2 m Snv u^2 \[Nu])/(4 c^7 r^4)+(315 G Snv u^4 \[Nu])/(16 c^7 r^3)+(19 G^2 m Snv v^2 \[Nu])/(2 c^7 r^4)-(75 G Snv u^2 v^2 \[Nu])/(2 c^7 r^3)+(243 G Snv v^4 \[Nu])/(16 c^7 r^3)-(5 G^3 m^2 Snv \[Nu]^2)/(c^7 r^5)-(351 G^2 m Snv u^2 \[Nu]^2)/(4 c^7 r^4)-(3465 G Snv u^4 \[Nu]^2)/(16 c^7 r^3)+(59 G^2 m Snv v^2 \[Nu]^2)/(4 c^7 r^4)+(3165 G Snv u^2 v^2 \[Nu]^2)/(16 c^7 r^3)-(771 G Snv v^4 \[Nu]^2)/(16 c^7 r^3)+(33 G^3 m^2 \[Delta] \[CapitalSigma]nv)/(c^7 r^5)-(18 G^2 m u^2 \[Delta] \[CapitalSigma]nv)/(c^7 r^4)+(9 G^2 m v^2 \[Delta] \[CapitalSigma]nv)/(4 c^7 r^4)-(9 G v^4 \[Delta] \[CapitalSigma]nv)/(16 c^7 r^3)+(95 G^3 m^2 \[Delta] \[Nu] \[CapitalSigma]nv)/(4 c^7 r^5)-(525 G^2 m u^2 \[Delta] \[Nu] \[CapitalSigma]nv)/(8 c^7 r^4)-(5 G^2 m v^2 \[Delta] \[Nu] \[CapitalSigma]nv)/(8 c^7 r^4)-(15 G u^2 v^2 \[Delta] \[Nu] \[CapitalSigma]nv)/(2 c^7 r^3)+(51 G v^4 \[Delta] \[Nu] \[CapitalSigma]nv)/(8 c^7 r^3)-(13 G^3 m^2 \[Delta] \[Nu]^2 \[CapitalSigma]nv)/(8 c^7 r^5)-(309 G^2 m u^2 \[Delta] \[Nu]^2 \[CapitalSigma]nv)/(8 c^7 r^4)-(1575 G u^4 \[Delta] \[Nu]^2 \[CapitalSigma]nv)/(16 c^7 r^3)+(45 G^2 m v^2 \[Delta] \[Nu]^2 \[CapitalSigma]nv)/(8 c^7 r^4)+(1425 G u^2 v^2 \[Delta] \[Nu]^2 \[CapitalSigma]nv)/(16 c^7 r^3)-(339 G v^4 \[Delta] \[Nu]^2 \[CapitalSigma]nv)/(16 c^7 r^3)) n[i]+((74 G^3 m^2 u)/(c^7 r^5)+(18 G^2 m u^3)/(c^7 r^4)-(10 G^2 m u v^2)/(c^7 r^4)-(9 G u v^4)/(16 c^7 r^3)+(271 G^3 m^2 u \[Nu])/(4 c^7 r^5)+(369 G^2 m u^3 \[Nu])/(2 c^7 r^4)-(105 G u^5 \[Nu])/(16 c^7 r^3)-(749 G^2 m u v^2 \[Nu])/(8 c^7 r^4)+(30 G u^3 v^2 \[Nu])/(c^7 r^3)-(93 G u v^4 \[Nu])/(16 c^7 r^3)+(55 G^3 m^2 u \[Nu]^2)/(4 c^7 r^5)+(591 G^2 m u^3 \[Nu]^2)/(4 c^7 r^4)+(1155 G u^5 \[Nu]^2)/(16 c^7 r^3)-(187 G^2 m u v^2 \[Nu]^2)/(8 c^7 r^4)-(1845 G u^3 v^2 \[Nu]^2)/(16 c^7 r^3)+(177 G u v^4 \[Nu]^2)/(16 c^7 r^3)) nxS[i]+((25 G^2 m Snv u)/(4 c^7 r^4)+(3 G Snv u v^2)/(8 c^7 r^3)+(47 G^2 m Snv u \[Nu])/(c^7 r^4)-(75 G Snv u^3 \[Nu])/(4 c^7 r^3)+(75 G Snv u v^2 \[Nu])/(4 c^7 r^3)+(101 G^2 m Snv u \[Nu]^2)/(2 c^7 r^4)+(375 G Snv u^3 \[Nu]^2)/(8 c^7 r^3)-(267 G Snv u v^2 \[Nu]^2)/(8 c^7 r^3)+(25 G^2 m u \[Delta] \[CapitalSigma]nv)/(4 c^7 r^4)+(3 G u v^2 \[Delta] \[CapitalSigma]nv)/(8 c^7 r^3)+(73 G^2 m u \[Delta] \[Nu] \[CapitalSigma]nv)/(4 c^7 r^4)+(21 G u v^2 \[Delta] \[Nu] \[CapitalSigma]nv)/(8 c^7 r^3)+(83 G^2 m u \[Delta] \[Nu]^2 \[CapitalSigma]nv)/(4 c^7 r^4)+(165 G u^3 \[Delta] \[Nu]^2 \[CapitalSigma]nv)/(8 c^7 r^3)-(57 G u v^2 \[Delta] \[Nu]^2 \[CapitalSigma]nv)/(4 c^7 r^3)) v[i]+(-((93 G^3 m^2)/(2 c^7 r^5))-(6 G^2 m u^2)/(c^7 r^4)+(9 G^2 m v^2)/(4 c^7 r^4)+(3 G v^4)/(8 c^7 r^3)-(145 G^3 m^2 \[Nu])/(4 c^7 r^5)-(499 G^2 m u^2 \[Nu])/(8 c^7 r^4)+(15 G u^4 \[Nu])/(8 c^7 r^3)+(91 G^2 m v^2 \[Nu])/(4 c^7 r^4)-(21 G u^2 v^2 \[Nu])/(2 c^7 r^3)-(25 G v^4 \[Nu])/(8 c^7 r^3)-(54 G^2 m u^2 \[Nu]^2)/(c^7 r^4)-(165 G u^4 \[Nu]^2)/(8 c^7 r^3)-(29 G^2 m v^2 \[Nu]^2)/(4 c^7 r^4)+(237 G u^2 v^2 \[Nu]^2)/(8 c^7 r^3)+(99 G v^4 \[Nu]^2)/(8 c^7 r^3)) vxS[i]+(-((45 G^3 m^2 \[Delta])/(2 c^7 r^5))-(6 G^2 m u^2 \[Delta])/(c^7 r^4)+(9 G^2 m v^2 \[Delta])/(4 c^7 r^4)+(3 G v^4 \[Delta])/(8 c^7 r^3)-(61 G^3 m^2 \[Delta] \[Nu])/(4 c^7 r^5)-(81 G^2 m u^2 \[Delta] \[Nu])/(4 c^7 r^4)+(73 G^2 m v^2 \[Delta] \[Nu])/(8 c^7 r^4)-(3 G u^2 v^2 \[Delta] \[Nu])/(c^7 r^3)-(9 G v^4 \[Delta] \[Nu])/(4 c^7 r^3)-(93 G^2 m u^2 \[Delta] \[Nu]^2)/(4 c^7 r^4)-(75 G u^4 \[Delta] \[Nu]^2)/(8 c^7 r^3)-(23 G^2 m v^2 \[Delta] \[Nu]^2)/(8 c^7 r^4)+(105 G u^2 v^2 \[Delta] \[Nu]^2)/(8 c^7 r^3)+(43 G v^4 \[Delta] \[Nu]^2)/(8 c^7 r^3)) vx\[CapitalSigma][i]


(* ::Subsection:: *)
(*SS part*)


aSS[i]=aSSAtLO[i]+aSSAtNLO[i]+aSSAtNNLO[i]


(* ::Subsubsection:: *)
(*LO (2 PN)*)


aSSAtLO[i]= (-((3 G S^2)/(c^4 m r^4))+(15 G Sn^2)/(c^4 m r^4)-(3 G S\[CapitalSigma] \[Delta])/(c^4 m r^4)+(3 G S\[CapitalSigma] \[Kappa]m)/(2 c^4 m r^4)-(3 G S^2 \[Kappa]p)/(2 c^4 m r^4)+(15 G Sn^2 \[Kappa]p)/(2 c^4 m r^4)-(3 G S\[CapitalSigma] \[Delta] \[Kappa]p)/(2 c^4 m r^4)+(3 G \[Delta] \[Kappa]m \[CapitalSigma]^2)/(4 c^4 m r^4)-(3 G \[Kappa]p \[CapitalSigma]^2)/(4 c^4 m r^4)+(3 G \[Nu] \[CapitalSigma]^2)/(c^4 m r^4)+(3 G \[Kappa]p \[Nu] \[CapitalSigma]^2)/(2 c^4 m r^4)+(15 G Sn \[Delta] \[CapitalSigma]n)/(c^4 m r^4)-(15 G Sn \[Kappa]m \[CapitalSigma]n)/(2 c^4 m r^4)+(15 G Sn \[Delta] \[Kappa]p \[CapitalSigma]n)/(2 c^4 m r^4)-(15 G \[Delta] \[Kappa]m \[CapitalSigma]n^2)/(4 c^4 m r^4)+(15 G \[Kappa]p \[CapitalSigma]n^2)/(4 c^4 m r^4)-(15 G \[Nu] \[CapitalSigma]n^2)/(c^4 m r^4)-(15 G \[Kappa]p \[Nu] \[CapitalSigma]n^2)/(2 c^4 m r^4)) n[i]+(-((6 G Sn)/(c^4 m r^4))-(3 G Sn \[Kappa]p)/(c^4 m r^4)-(3 G \[Delta] \[CapitalSigma]n)/(c^4 m r^4)+(3 G \[Kappa]m \[CapitalSigma]n)/(2 c^4 m r^4)-(3 G \[Delta] \[Kappa]p \[CapitalSigma]n)/(2 c^4 m r^4)) S[i]+(-((3 G Sn \[Delta])/(c^4 m r^4))+(3 G Sn \[Kappa]m)/(2 c^4 m r^4)-(3 G Sn \[Delta] \[Kappa]p)/(2 c^4 m r^4)+(3 G \[Delta] \[Kappa]m \[CapitalSigma]n)/(2 c^4 m r^4)-(3 G \[Kappa]p \[CapitalSigma]n)/(2 c^4 m r^4)+(6 G \[Nu] \[CapitalSigma]n)/(c^4 m r^4)+(3 G \[Kappa]p \[Nu] \[CapitalSigma]n)/(c^4 m r^4)) \[CapitalSigma][i]


(* ::Subsubsection:: *)
(*NLO (3 PN) *)


aSSAtNLO[i]=  ((69 G^2 S^2)/(4 c^6 r^5)-(435 G^2 Sn^2)/(4 c^6 r^5)-(195 G S^2 u^2)/(8 c^6 m r^4)+(15 G S^2 v^2)/(2 c^6 m r^4)-(105 G Sn^2 v^2)/(8 c^6 m r^4)+(33 G^2 S\[CapitalSigma] \[Delta])/(2 c^6 r^5)-(75 G S\[CapitalSigma] u^2 \[Delta])/(4 c^6 m r^4)+(9 G S\[CapitalSigma] v^2 \[Delta])/(c^6 m r^4)-(12 G^2 S\[CapitalSigma] \[Kappa]m)/(c^6 r^5)+(15 G S\[CapitalSigma] u^2 \[Kappa]m)/(2 c^6 m r^4)-(2 G^2 S^2 \[Delta] \[Kappa]m)/(c^6 r^5)+(12 G^2 Sn^2 \[Delta] \[Kappa]m)/(c^6 r^5)+(15 G S^2 u^2 \[Delta] \[Kappa]m)/(4 c^6 m r^4)-(3 G S^2 v^2 \[Delta] \[Kappa]m)/(4 c^6 m r^4)+(10 G^2 S^2 \[Kappa]p)/(c^6 r^5)-(48 G^2 Sn^2 \[Kappa]p)/(c^6 r^5)-(15 G S^2 u^2 \[Kappa]p)/(4 c^6 m r^4)-(3 G S^2 v^2 \[Kappa]p)/(4 c^6 m r^4)+(15 G Sn^2 v^2 \[Kappa]p)/(2 c^6 m r^4)+(12 G^2 S\[CapitalSigma] \[Delta] \[Kappa]p)/(c^6 r^5)-(15 G S\[CapitalSigma] u^2 \[Delta] \[Kappa]p)/(2 c^6 m r^4)+(10 G^2 S^2 \[Nu])/(c^6 r^5)-(42 G^2 Sn^2 \[Nu])/(c^6 r^5)-(3 G Sv^2 \[Nu])/(c^6 m r^4)+(30 G Sn Sv u \[Nu])/(c^6 m r^4)+(15 G S^2 u^2 \[Nu])/(2 c^6 m r^4)-(105 G Sn^2 u^2 \[Nu])/(2 c^6 m r^4)-(9 G S^2 v^2 \[Nu])/(c^6 m r^4)+(45 G Sn^2 v^2 \[Nu])/(c^6 m r^4)+(10 G^2 S\[CapitalSigma] \[Delta] \[Nu])/(c^6 r^5)+(15 G S\[CapitalSigma] u^2 \[Delta] \[Nu])/(2 c^6 m r^4)-(9 G S\[CapitalSigma] v^2 \[Delta] \[Nu])/(c^6 m r^4)+(3 G^2 S\[CapitalSigma] \[Kappa]m \[Nu])/(c^6 r^5)-(75 G S\[CapitalSigma] u^2 \[Kappa]m \[Nu])/(4 c^6 m r^4)+(15 G S\[CapitalSigma] v^2 \[Kappa]m \[Nu])/(2 c^6 m r^4)+(5 G^2 S^2 \[Kappa]p \[Nu])/(c^6 r^5)-(21 G^2 Sn^2 \[Kappa]p \[Nu])/(c^6 r^5)-(3 G Sv^2 \[Kappa]p \[Nu])/(2 c^6 m r^4)+(15 G Sn Sv u \[Kappa]p \[Nu])/(c^6 m r^4)+(15 G S^2 u^2 \[Kappa]p \[Nu])/(4 c^6 m r^4)-(105 G Sn^2 u^2 \[Kappa]p \[Nu])/(4 c^6 m r^4)-(9 G S^2 v^2 \[Kappa]p \[Nu])/(2 c^6 m r^4)+(45 G Sn^2 v^2 \[Kappa]p \[Nu])/(2 c^6 m r^4)+(5 G^2 S\[CapitalSigma] \[Delta] \[Kappa]p \[Nu])/(c^6 r^5)+(15 G S\[CapitalSigma] u^2 \[Delta] \[Kappa]p \[Nu])/(4 c^6 m r^4)-(9 G S\[CapitalSigma] v^2 \[Delta] \[Kappa]p \[Nu])/(2 c^6 m r^4)-(3 G^2 \[CapitalSigma]^2)/(4 c^6 r^5)+(45 G u^2 \[CapitalSigma]^2)/(8 c^6 m r^4)+(3 G v^2 \[CapitalSigma]^2)/(2 c^6 m r^4)-(6 G^2 \[Delta] \[Kappa]m \[CapitalSigma]^2)/(c^6 r^5)+(15 G u^2 \[Delta] \[Kappa]m \[CapitalSigma]^2)/(4 c^6 m r^4)+(6 G^2 \[Kappa]p \[CapitalSigma]^2)/(c^6 r^5)-(15 G u^2 \[Kappa]p \[CapitalSigma]^2)/(4 c^6 m r^4)-(15 G^2 \[Nu] \[CapitalSigma]^2)/(c^6 r^5)+(15 G u^2 \[Nu] \[CapitalSigma]^2)/(c^6 m r^4)-(21 G v^2 \[Nu] \[CapitalSigma]^2)/(2 c^6 m r^4)-(G^2 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]^2)/(2 c^6 r^5)-(45 G u^2 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]^2)/(8 c^6 m r^4)+(3 G v^2 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]^2)/(c^6 m r^4)-(23 G^2 \[Kappa]p \[Nu] \[CapitalSigma]^2)/(2 c^6 r^5)+(105 G u^2 \[Kappa]p \[Nu] \[CapitalSigma]^2)/(8 c^6 m r^4)-(3 G v^2 \[Kappa]p \[Nu] \[CapitalSigma]^2)/(c^6 m r^4)-(10 G^2 \[Nu]^2 \[CapitalSigma]^2)/(c^6 r^5)-(15 G u^2 \[Nu]^2 \[CapitalSigma]^2)/(2 c^6 m r^4)+(9 G v^2 \[Nu]^2 \[CapitalSigma]^2)/(c^6 m r^4)-(5 G^2 \[Kappa]p \[Nu]^2 \[CapitalSigma]^2)/(c^6 r^5)-(15 G u^2 \[Kappa]p \[Nu]^2 \[CapitalSigma]^2)/(4 c^6 m r^4)+(9 G v^2 \[Kappa]p \[Nu]^2 \[CapitalSigma]^2)/(2 c^6 m r^4)-(201 G^2 Sn \[Delta] \[CapitalSigma]n)/(2 c^6 r^5)-(105 G Sn v^2 \[Delta] \[CapitalSigma]n)/(4 c^6 m r^4)+(60 G^2 Sn \[Kappa]m \[CapitalSigma]n)/(c^6 r^5)-(15 G Sn v^2 \[Kappa]m \[CapitalSigma]n)/(2 c^6 m r^4)-(60 G^2 Sn \[Delta] \[Kappa]p \[CapitalSigma]n)/(c^6 r^5)+(15 G Sn v^2 \[Delta] \[Kappa]p \[CapitalSigma]n)/(2 c^6 m r^4)-(42 G^2 Sn \[Delta] \[Nu] \[CapitalSigma]n)/(c^6 r^5)+(15 G Sv u \[Delta] \[Nu] \[CapitalSigma]n)/(c^6 m r^4)-(105 G Sn u^2 \[Delta] \[Nu] \[CapitalSigma]n)/(2 c^6 m r^4)+(45 G Sn v^2 \[Delta] \[Nu] \[CapitalSigma]n)/(c^6 m r^4)-(27 G^2 Sn \[Kappa]m \[Nu] \[CapitalSigma]n)/(c^6 r^5)-(15 G Sv u \[Kappa]m \[Nu] \[CapitalSigma]n)/(2 c^6 m r^4)+(105 G Sn u^2 \[Kappa]m \[Nu] \[CapitalSigma]n)/(4 c^6 m r^4)-(45 G Sn v^2 \[Kappa]m \[Nu] \[CapitalSigma]n)/(2 c^6 m r^4)-(21 G^2 Sn \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n)/(c^6 r^5)+(15 G Sv u \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n)/(2 c^6 m r^4)-(105 G Sn u^2 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n)/(4 c^6 m r^4)+(45 G Sn v^2 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n)/(2 c^6 m r^4)+(9 G^2 \[CapitalSigma]n^2)/(4 c^6 r^5)-(105 G v^2 \[CapitalSigma]n^2)/(8 c^6 m r^4)+(30 G^2 \[Delta] \[Kappa]m \[CapitalSigma]n^2)/(c^6 r^5)-(15 G v^2 \[Delta] \[Kappa]m \[CapitalSigma]n^2)/(4 c^6 m r^4)-(30 G^2 \[Kappa]p \[CapitalSigma]n^2)/(c^6 r^5)+(15 G v^2 \[Kappa]p \[CapitalSigma]n^2)/(4 c^6 m r^4)+(183 G^2 \[Nu] \[CapitalSigma]n^2)/(2 c^6 r^5)+(75 G v^2 \[Nu] \[CapitalSigma]n^2)/(2 c^6 m r^4)-(3 G^2 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]n^2)/(2 c^6 r^5)+(105 G u^2 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]n^2)/(8 c^6 m r^4)-(45 G v^2 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]n^2)/(4 c^6 m r^4)+(123 G^2 \[Kappa]p \[Nu] \[CapitalSigma]n^2)/(2 c^6 r^5)-(105 G u^2 \[Kappa]p \[Nu] \[CapitalSigma]n^2)/(8 c^6 m r^4)+(15 G v^2 \[Kappa]p \[Nu] \[CapitalSigma]n^2)/(4 c^6 m r^4)+(42 G^2 \[Nu]^2 \[CapitalSigma]n^2)/(c^6 r^5)+(105 G u^2 \[Nu]^2 \[CapitalSigma]n^2)/(2 c^6 m r^4)-(45 G v^2 \[Nu]^2 \[CapitalSigma]n^2)/(c^6 m r^4)+(21 G^2 \[Kappa]p \[Nu]^2 \[CapitalSigma]n^2)/(c^6 r^5)+(105 G u^2 \[Kappa]p \[Nu]^2 \[CapitalSigma]n^2)/(4 c^6 m r^4)-(45 G v^2 \[Kappa]p \[Nu]^2 \[CapitalSigma]n^2)/(2 c^6 m r^4)-(3 G Sv \[Delta] \[Nu] \[CapitalSigma]v)/(c^6 m r^4)+(15 G Sn u \[Delta] \[Nu] \[CapitalSigma]v)/(c^6 m r^4)+(3 G Sv \[Kappa]m \[Nu] \[CapitalSigma]v)/(2 c^6 m r^4)-(15 G Sn u \[Kappa]m \[Nu] \[CapitalSigma]v)/(2 c^6 m r^4)-(3 G Sv \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]v)/(2 c^6 m r^4)+(15 G Sn u \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]v)/(2 c^6 m r^4)-(15 G u \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(2 c^6 m r^4)+(15 G u \[Kappa]p \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(2 c^6 m r^4)-(30 G u \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(c^6 m r^4)-(15 G u \[Kappa]p \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(c^6 m r^4)+(3 G \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]v^2)/(4 c^6 m r^4)-(3 G \[Kappa]p \[Nu] \[CapitalSigma]v^2)/(4 c^6 m r^4)+(3 G \[Nu]^2 \[CapitalSigma]v^2)/(c^6 m r^4)+(3 G \[Kappa]p \[Nu]^2 \[CapitalSigma]v^2)/(2 c^6 m r^4)) n[i]+((91 G^2 Sn)/(2 c^6 r^5)-(15 G Sv u)/(2 c^6 m r^4)+(75 G Sn u^2)/(4 c^6 m r^4)+(3 G Sn v^2)/(2 c^6 m r^4)-(6 G^2 Sn \[Delta] \[Kappa]m)/(c^6 r^5)+(3 G Sv u \[Delta] \[Kappa]m)/(2 c^6 m r^4)-(15 G Sn u^2 \[Delta] \[Kappa]m)/(4 c^6 m r^4)+(3 G Sn v^2 \[Delta] \[Kappa]m)/(4 c^6 m r^4)+(18 G^2 Sn \[Kappa]p)/(c^6 r^5)-(3 G Sv u \[Kappa]p)/(2 c^6 m r^4)+(15 G Sn u^2 \[Kappa]p)/(4 c^6 m r^4)-(15 G Sn v^2 \[Kappa]p)/(4 c^6 m r^4)+(12 G^2 Sn \[Nu])/(c^6 r^5)-(15 G Sn v^2 \[Nu])/(c^6 m r^4)+(6 G^2 Sn \[Kappa]p \[Nu])/(c^6 r^5)-(15 G Sn v^2 \[Kappa]p \[Nu])/(2 c^6 m r^4)+(45 G^2 \[Delta] \[CapitalSigma]n)/(2 c^6 r^5)+(45 G u^2 \[Delta] \[CapitalSigma]n)/(4 c^6 m r^4)+(3 G v^2 \[Delta] \[CapitalSigma]n)/(c^6 m r^4)-(12 G^2 \[Kappa]m \[CapitalSigma]n)/(c^6 r^5)-(15 G u^2 \[Kappa]m \[CapitalSigma]n)/(4 c^6 m r^4)+(9 G v^2 \[Kappa]m \[CapitalSigma]n)/(4 c^6 m r^4)+(12 G^2 \[Delta] \[Kappa]p \[CapitalSigma]n)/(c^6 r^5)+(15 G u^2 \[Delta] \[Kappa]p \[CapitalSigma]n)/(4 c^6 m r^4)-(9 G v^2 \[Delta] \[Kappa]p \[CapitalSigma]n)/(4 c^6 m r^4)+(6 G^2 \[Delta] \[Nu] \[CapitalSigma]n)/(c^6 r^5)-(15 G v^2 \[Delta] \[Nu] \[CapitalSigma]n)/(2 c^6 m r^4)+(9 G^2 \[Kappa]m \[Nu] \[CapitalSigma]n)/(c^6 r^5)+(15 G u^2 \[Kappa]m \[Nu] \[CapitalSigma]n)/(2 c^6 m r^4)+(9 G v^2 \[Kappa]m \[Nu] \[CapitalSigma]n)/(4 c^6 m r^4)+(3 G^2 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n)/(c^6 r^5)-(15 G v^2 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n)/(4 c^6 m r^4)-(9 G u \[Delta] \[CapitalSigma]v)/(2 c^6 m r^4)+(3 G u \[Kappa]m \[CapitalSigma]v)/(2 c^6 m r^4)-(3 G u \[Delta] \[Kappa]p \[CapitalSigma]v)/(2 c^6 m r^4)-(3 G u \[Kappa]m \[Nu] \[CapitalSigma]v)/(c^6 m r^4)) S[i]+((3 G Sn Sv)/(2 c^6 m r^4)+(21 G S^2 u)/(2 c^6 m r^4)-(15 G Sn^2 u)/(4 c^6 m r^4)+(3 G S\[CapitalSigma] u \[Delta])/(c^6 m r^4)-(9 G S\[CapitalSigma] u \[Kappa]m)/(c^6 m r^4)-(3 G S^2 u \[Delta] \[Kappa]m)/(2 c^6 m r^4)+(12 G Sn Sv \[Kappa]p)/(c^6 m r^4)+(15 G S^2 u \[Kappa]p)/(2 c^6 m r^4)-(30 G Sn^2 u \[Kappa]p)/(c^6 m r^4)+(9 G S\[CapitalSigma] u \[Delta] \[Kappa]p)/(c^6 m r^4)-(12 G Sn Sv \[Nu])/(c^6 m r^4)-(6 G S^2 u \[Nu])/(c^6 m r^4)+(30 G Sn^2 u \[Nu])/(c^6 m r^4)-(6 G S\[CapitalSigma] u \[Delta] \[Nu])/(c^6 m r^4)+(9 G S\[CapitalSigma] u \[Kappa]m \[Nu])/(c^6 m r^4)-(6 G Sn Sv \[Kappa]p \[Nu])/(c^6 m r^4)-(3 G S^2 u \[Kappa]p \[Nu])/(c^6 m r^4)+(15 G Sn^2 u \[Kappa]p \[Nu])/(c^6 m r^4)-(3 G S\[CapitalSigma] u \[Delta] \[Kappa]p \[Nu])/(c^6 m r^4)-(15 G u \[CapitalSigma]^2)/(2 c^6 m r^4)-(9 G u \[Delta] \[Kappa]m \[CapitalSigma]^2)/(2 c^6 m r^4)+(9 G u \[Kappa]p \[CapitalSigma]^2)/(2 c^6 m r^4)+(3 G u \[Nu] \[CapitalSigma]^2)/(c^6 m r^4)+(3 G u \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]^2)/(c^6 m r^4)-(12 G u \[Kappa]p \[Nu] \[CapitalSigma]^2)/(c^6 m r^4)+(6 G u \[Nu]^2 \[CapitalSigma]^2)/(c^6 m r^4)+(3 G u \[Kappa]p \[Nu]^2 \[CapitalSigma]^2)/(c^6 m r^4)-(9 G Sv \[Delta] \[CapitalSigma]n)/(2 c^6 m r^4)+(45 G Sn u \[Delta] \[CapitalSigma]n)/(2 c^6 m r^4)-(6 G Sv \[Kappa]m \[CapitalSigma]n)/(c^6 m r^4)+(30 G Sn u \[Kappa]m \[CapitalSigma]n)/(c^6 m r^4)+(6 G Sv \[Delta] \[Kappa]p \[CapitalSigma]n)/(c^6 m r^4)-(30 G Sn u \[Delta] \[Kappa]p \[CapitalSigma]n)/(c^6 m r^4)-(6 G Sv \[Delta] \[Nu] \[CapitalSigma]n)/(c^6 m r^4)+(30 G Sn u \[Delta] \[Nu] \[CapitalSigma]n)/(c^6 m r^4)+(3 G Sv \[Kappa]m \[Nu] \[CapitalSigma]n)/(c^6 m r^4)-(15 G Sn u \[Kappa]m \[Nu] \[CapitalSigma]n)/(c^6 m r^4)-(3 G Sv \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n)/(c^6 m r^4)+(15 G Sn u \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n)/(c^6 m r^4)+(105 G u \[CapitalSigma]n^2)/(4 c^6 m r^4)+(15 G u \[Delta] \[Kappa]m \[CapitalSigma]n^2)/(c^6 m r^4)-(15 G u \[Kappa]p \[CapitalSigma]n^2)/(c^6 m r^4)-(45 G u \[Nu] \[CapitalSigma]n^2)/(c^6 m r^4)-(15 G u \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]n^2)/(2 c^6 m r^4)+(75 G u \[Kappa]p \[Nu] \[CapitalSigma]n^2)/(2 c^6 m r^4)-(30 G u \[Nu]^2 \[CapitalSigma]n^2)/(c^6 m r^4)-(15 G u \[Kappa]p \[Nu]^2 \[CapitalSigma]n^2)/(c^6 m r^4)-(9 G Sn \[Delta] \[CapitalSigma]v)/(2 c^6 m r^4)-(6 G Sn \[Kappa]m \[CapitalSigma]v)/(c^6 m r^4)+(6 G Sn \[Delta] \[Kappa]p \[CapitalSigma]v)/(c^6 m r^4)-(6 G Sn \[Delta] \[Nu] \[CapitalSigma]v)/(c^6 m r^4)+(3 G Sn \[Kappa]m \[Nu] \[CapitalSigma]v)/(c^6 m r^4)-(3 G Sn \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]v)/(c^6 m r^4)-(21 G \[CapitalSigma]n \[CapitalSigma]v)/(2 c^6 m r^4)-(6 G \[Delta] \[Kappa]m \[CapitalSigma]n \[CapitalSigma]v)/(c^6 m r^4)+(6 G \[Kappa]p \[CapitalSigma]n \[CapitalSigma]v)/(c^6 m r^4)+(18 G \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(c^6 m r^4)+(3 G \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(c^6 m r^4)-(15 G \[Kappa]p \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(c^6 m r^4)+(12 G \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(c^6 m r^4)+(6 G \[Kappa]p \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(c^6 m r^4)) v[i]+((39 G^2 Sn \[Delta])/(2 c^6 r^5)+(9 G Sv u \[Delta])/(2 c^6 m r^4)-(45 G Sn u^2 \[Delta])/(4 c^6 m r^4)+(15 G Sn v^2 \[Delta])/(2 c^6 m r^4)-(12 G^2 Sn \[Kappa]m)/(c^6 r^5)+(3 G Sv u \[Kappa]m)/(2 c^6 m r^4)-(15 G Sn u^2 \[Kappa]m)/(4 c^6 m r^4)+(9 G Sn v^2 \[Kappa]m)/(4 c^6 m r^4)+(12 G^2 Sn \[Delta] \[Kappa]p)/(c^6 r^5)-(3 G Sv u \[Delta] \[Kappa]p)/(2 c^6 m r^4)+(15 G Sn u^2 \[Delta] \[Kappa]p)/(4 c^6 m r^4)-(9 G Sn v^2 \[Delta] \[Kappa]p)/(4 c^6 m r^4)+(6 G^2 Sn \[Delta] \[Nu])/(c^6 r^5)-(15 G Sn v^2 \[Delta] \[Nu])/(2 c^6 m r^4)+(9 G^2 Sn \[Kappa]m \[Nu])/(c^6 r^5)-(3 G Sv u \[Kappa]m \[Nu])/(c^6 m r^4)+(15 G Sn u^2 \[Kappa]m \[Nu])/(2 c^6 m r^4)+(9 G Sn v^2 \[Kappa]m \[Nu])/(4 c^6 m r^4)+(3 G^2 Sn \[Delta] \[Kappa]p \[Nu])/(c^6 r^5)-(15 G Sn v^2 \[Delta] \[Kappa]p \[Nu])/(4 c^6 m r^4)-(3 G^2 \[CapitalSigma]n)/(2 c^6 r^5)-(75 G u^2 \[CapitalSigma]n)/(4 c^6 m r^4)+(9 G v^2 \[CapitalSigma]n)/(c^6 m r^4)-(12 G^2 \[Delta] \[Kappa]m \[CapitalSigma]n)/(c^6 r^5)-(15 G u^2 \[Delta] \[Kappa]m \[CapitalSigma]n)/(4 c^6 m r^4)+(9 G v^2 \[Delta] \[Kappa]m \[CapitalSigma]n)/(4 c^6 m r^4)+(12 G^2 \[Kappa]p \[CapitalSigma]n)/(c^6 r^5)+(15 G u^2 \[Kappa]p \[CapitalSigma]n)/(4 c^6 m r^4)-(9 G v^2 \[Kappa]p \[CapitalSigma]n)/(4 c^6 m r^4)-(77 G^2 \[Nu] \[CapitalSigma]n)/(2 c^6 r^5)+(15 G u^2 \[Nu] \[CapitalSigma]n)/(c^6 m r^4)-(18 G v^2 \[Nu] \[CapitalSigma]n)/(c^6 m r^4)+(3 G^2 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]n)/(c^6 r^5)+(15 G u^2 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]n)/(4 c^6 m r^4)+(3 G v^2 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]n)/(c^6 m r^4)-(27 G^2 \[Kappa]p \[Nu] \[CapitalSigma]n)/(c^6 r^5)-(45 G u^2 \[Kappa]p \[Nu] \[CapitalSigma]n)/(4 c^6 m r^4)+(3 G v^2 \[Kappa]p \[Nu] \[CapitalSigma]n)/(2 c^6 m r^4)-(12 G^2 \[Nu]^2 \[CapitalSigma]n)/(c^6 r^5)+(15 G v^2 \[Nu]^2 \[CapitalSigma]n)/(c^6 m r^4)-(6 G^2 \[Kappa]p \[Nu]^2 \[CapitalSigma]n)/(c^6 r^5)+(15 G v^2 \[Kappa]p \[Nu]^2 \[CapitalSigma]n)/(2 c^6 m r^4)+(15 G u \[CapitalSigma]v)/(2 c^6 m r^4)+(3 G u \[Delta] \[Kappa]m \[CapitalSigma]v)/(2 c^6 m r^4)-(3 G u \[Kappa]p \[CapitalSigma]v)/(2 c^6 m r^4)-(6 G u \[Nu] \[CapitalSigma]v)/(c^6 m r^4)-(3 G u \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]v)/(2 c^6 m r^4)+(9 G u \[Kappa]p \[Nu] \[CapitalSigma]v)/(2 c^6 m r^4)) \[CapitalSigma][i]


(* ::Subsubsection:: *)
(*NNLO (4 PN)*)


aSSAtNNLO[i]= (-((1677 G^3 m S^2)/(28 c^8 r^6))+(428 G^3 m Sn^2)/(c^8 r^6)+(105 G^2 Snv^2)/(8 c^8 r^5)+(319 G^2 Sv^2)/(8 c^8 r^5)-(291 G^2 Sn Sv u)/(2 c^8 r^5)+(105 G^2 S^2 u^2)/(c^8 r^5)+(99 G^2 Sn^2 u^2)/(c^8 r^5)+(15 G Sv^2 u^2)/(2 c^8 m r^4)-(21 G Sn Sv u^3)/(2 c^8 m r^4)+(27 G Sn^2 u^4)/(4 c^8 m r^4)-(99 G^2 S^2 v^2)/(4 c^8 r^5)+(567 G^2 Sn^2 v^2)/(16 c^8 r^5)+(21 G Sv^2 v^2)/(16 c^8 m r^4)-(55 G Sn Sv u v^2)/(8 c^8 m r^4)-(15 G S^2 u^2 v^2)/(8 c^8 m r^4)+(77 G Sn^2 u^2 v^2)/(16 c^8 m r^4)+(21 G S^2 v^4)/(16 c^8 m r^4)-(75 G Sn^2 v^4)/(16 c^8 m r^4)+(81 G^2 Sv^2 u^4)/(4 c^8 r^5 (u^2-v^2)^2)-(81 G^2 Sn Sv u^5)/(2 c^8 r^5 (u^2-v^2)^2)+(81 G^2 Sn^2 u^6)/(4 c^8 r^5 (u^2-v^2)^2)+(3 G Sv^2 u^6)/(2 c^8 m r^4 (u^2-v^2)^2)-(3 G Sn Sv u^7)/(c^8 m r^4 (u^2-v^2)^2)+(3 G Sn^2 u^8)/(2 c^8 m r^4 (u^2-v^2)^2)-(81 G^2 Sv^2 u^2 v^2)/(4 c^8 r^5 (u^2-v^2)^2)+(81 G^2 Sn Sv u^3 v^2)/(2 c^8 r^5 (u^2-v^2)^2)-(81 G^2 Sn^2 u^4 v^2)/(4 c^8 r^5 (u^2-v^2)^2)-(G Sv^2 u^4 v^2)/(8 c^8 m r^4 (u^2-v^2)^2)+(G Sn Sv u^5 v^2)/(4 c^8 m r^4 (u^2-v^2)^2)-(G Sn^2 u^6 v^2)/(8 c^8 m r^4 (u^2-v^2)^2)-(11 G Sv^2 u^2 v^4)/(8 c^8 m r^4 (u^2-v^2)^2)+(11 G Sn Sv u^3 v^4)/(4 c^8 m r^4 (u^2-v^2)^2)-(11 G Sn^2 u^4 v^4)/(8 c^8 m r^4 (u^2-v^2)^2)-(243 G^2 Sv^2 u^2)/(4 c^8 r^5 (u^2-v^2))+(162 G^2 Sn Sv u^3)/(c^8 r^5 (u^2-v^2))-(405 G^2 Sn^2 u^4)/(4 c^8 r^5 (u^2-v^2))-(21 G Sv^2 u^4)/(4 c^8 m r^4 (u^2-v^2))+(27 G Sn Sv u^5)/(2 c^8 m r^4 (u^2-v^2))-(33 G Sn^2 u^6)/(4 c^8 m r^4 (u^2-v^2))-(243 G^2 Sn Sv u v^2)/(2 c^8 r^5 (u^2-v^2))+(81 G^2 Sn^2 u^2 v^2)/(c^8 r^5 (u^2-v^2))+(5 G Sv^2 u^2 v^2)/(16 c^8 m r^4 (u^2-v^2))-(7 G Sn Sv u^3 v^2)/(8 c^8 m r^4 (u^2-v^2))+(9 G Sn^2 u^4 v^2)/(16 c^8 m r^4 (u^2-v^2))-(55 G Sn Sv u v^4)/(8 c^8 m r^4 (u^2-v^2))+(77 G Sn^2 u^2 v^4)/(16 c^8 m r^4 (u^2-v^2))-(81 G^2 Sv^2 v^2)/(2 c^8 r^5 (-u^2+v^2))-(33 G Sv^2 v^4)/(16 c^8 m r^4 (-u^2+v^2))-(113 G^3 m S\[CapitalSigma] \[Delta])/(2 c^8 r^6)+(36 G^2 S\[CapitalSigma] u^2 \[Delta])/(c^8 r^5)-(61 G^2 S\[CapitalSigma] v^2 \[Delta])/(2 c^8 r^5)-(15 G S\[CapitalSigma] u^2 v^2 \[Delta])/(4 c^8 m r^4)+(15 G S\[CapitalSigma] v^4 \[Delta])/(8 c^8 m r^4)+(54 G^3 m S\[CapitalSigma] \[Kappa]m)/(c^8 r^6)-(15 G^2 S\[CapitalSigma] u^2 \[Kappa]m)/(c^8 r^5)-(3 G^2 S\[CapitalSigma] v^2 \[Kappa]m)/(c^8 r^5)+(15 G S\[CapitalSigma] u^2 v^2 \[Kappa]m)/(2 c^8 m r^4)-(3 G S\[CapitalSigma] v^4 \[Kappa]m)/(2 c^8 m r^4)+(109 G^3 m S^2 \[Delta] \[Kappa]m)/(7 c^8 r^6)-(301 G^3 m Sn^2 \[Delta] \[Kappa]m)/(4 c^8 r^6)+(G^2 Sv^2 \[Delta] \[Kappa]m)/(4 c^8 r^5)-(33 G^2 Sn Sv u \[Delta] \[Kappa]m)/(4 c^8 r^5)-(27 G^2 S^2 u^2 \[Delta] \[Kappa]m)/(4 c^8 r^5)+(9 G^2 Sn^2 u^2 \[Delta] \[Kappa]m)/(c^8 r^5)+(15 G Sv^2 u^2 \[Delta] \[Kappa]m)/(8 c^8 m r^4)-(21 G Sn Sv u^3 \[Delta] \[Kappa]m)/(8 c^8 m r^4)+(27 G Sn^2 u^4 \[Delta] \[Kappa]m)/(16 c^8 m r^4)-(5 G^2 S^2 v^2 \[Delta] \[Kappa]m)/(4 c^8 r^5)+(123 G^2 Sn^2 v^2 \[Delta] \[Kappa]m)/(8 c^8 r^5)+(3 G Sv^2 v^2 \[Delta] \[Kappa]m)/(16 c^8 m r^4)-(5 G Sn Sv u v^2 \[Delta] \[Kappa]m)/(4 c^8 m r^4)+(15 G S^2 u^2 v^2 \[Delta] \[Kappa]m)/(4 c^8 m r^4)+(7 G Sn^2 u^2 v^2 \[Delta] \[Kappa]m)/(8 c^8 m r^4)-(3 G S^2 v^4 \[Delta] \[Kappa]m)/(4 c^8 m r^4)+(3 G Sv^2 u^6 \[Delta] \[Kappa]m)/(8 c^8 m r^4 (u^2-v^2)^2)-(3 G Sn Sv u^7 \[Delta] \[Kappa]m)/(4 c^8 m r^4 (u^2-v^2)^2)+(3 G Sn^2 u^8 \[Delta] \[Kappa]m)/(8 c^8 m r^4 (u^2-v^2)^2)-(G Sv^2 u^4 v^2 \[Delta] \[Kappa]m)/(8 c^8 m r^4 (u^2-v^2)^2)+(G Sn Sv u^5 v^2 \[Delta] \[Kappa]m)/(4 c^8 m r^4 (u^2-v^2)^2)-(G Sn^2 u^6 v^2 \[Delta] \[Kappa]m)/(8 c^8 m r^4 (u^2-v^2)^2)-(G Sv^2 u^2 v^4 \[Delta] \[Kappa]m)/(4 c^8 m r^4 (u^2-v^2)^2)+(G Sn Sv u^3 v^4 \[Delta] \[Kappa]m)/(2 c^8 m r^4 (u^2-v^2)^2)-(G Sn^2 u^4 v^4 \[Delta] \[Kappa]m)/(4 c^8 m r^4 (u^2-v^2)^2)-(21 G Sv^2 u^4 \[Delta] \[Kappa]m)/(16 c^8 m r^4 (u^2-v^2))+(27 G Sn Sv u^5 \[Delta] \[Kappa]m)/(8 c^8 m r^4 (u^2-v^2))-(33 G Sn^2 u^6 \[Delta] \[Kappa]m)/(16 c^8 m r^4 (u^2-v^2))+(5 G Sv^2 u^2 v^2 \[Delta] \[Kappa]m)/(16 c^8 m r^4 (u^2-v^2))-(7 G Sn Sv u^3 v^2 \[Delta] \[Kappa]m)/(8 c^8 m r^4 (u^2-v^2))+(9 G Sn^2 u^4 v^2 \[Delta] \[Kappa]m)/(16 c^8 m r^4 (u^2-v^2))-(5 G Sn Sv u v^4 \[Delta] \[Kappa]m)/(4 c^8 m r^4 (u^2-v^2))+(7 G Sn^2 u^2 v^4 \[Delta] \[Kappa]m)/(8 c^8 m r^4 (u^2-v^2))-(3 G Sv^2 v^4 \[Delta] \[Kappa]m)/(8 c^8 m r^4 (-u^2+v^2))-(269 G^3 m S^2 \[Kappa]p)/(7 c^8 r^6)+(689 G^3 m Sn^2 \[Kappa]p)/(4 c^8 r^6)-(13 G^2 Sv^2 \[Kappa]p)/(4 c^8 r^5)+(117 G^2 Sn Sv u \[Kappa]p)/(4 c^8 r^5)+(33 G^2 S^2 u^2 \[Kappa]p)/(4 c^8 r^5)-(43 G^2 Sn^2 u^2 \[Kappa]p)/(c^8 r^5)-(15 G Sv^2 u^2 \[Kappa]p)/(8 c^8 m r^4)+(21 G Sn Sv u^3 \[Kappa]p)/(8 c^8 m r^4)-(27 G Sn^2 u^4 \[Kappa]p)/(16 c^8 m r^4)+(7 G^2 S^2 v^2 \[Kappa]p)/(4 c^8 r^5)-(123 G^2 Sn^2 v^2 \[Kappa]p)/(8 c^8 r^5)-(3 G Sv^2 v^2 \[Kappa]p)/(16 c^8 m r^4)+(5 G Sn Sv u v^2 \[Kappa]p)/(4 c^8 m r^4)-(15 G S^2 u^2 v^2 \[Kappa]p)/(4 c^8 m r^4)-(7 G Sn^2 u^2 v^2 \[Kappa]p)/(8 c^8 m r^4)+(3 G S^2 v^4 \[Kappa]p)/(4 c^8 m r^4)-(G^2 Sv^2 u^4 \[Kappa]p)/(c^8 r^5 (u^2-v^2)^2)+(2 G^2 Sn Sv u^5 \[Kappa]p)/(c^8 r^5 (u^2-v^2)^2)-(G^2 Sn^2 u^6 \[Kappa]p)/(c^8 r^5 (u^2-v^2)^2)-(3 G Sv^2 u^6 \[Kappa]p)/(8 c^8 m r^4 (u^2-v^2)^2)+(3 G Sn Sv u^7 \[Kappa]p)/(4 c^8 m r^4 (u^2-v^2)^2)-(3 G Sn^2 u^8 \[Kappa]p)/(8 c^8 m r^4 (u^2-v^2)^2)+(G^2 Sv^2 u^2 v^2 \[Kappa]p)/(c^8 r^5 (u^2-v^2)^2)-(2 G^2 Sn Sv u^3 v^2 \[Kappa]p)/(c^8 r^5 (u^2-v^2)^2)+(G^2 Sn^2 u^4 v^2 \[Kappa]p)/(c^8 r^5 (u^2-v^2)^2)+(G Sv^2 u^4 v^2 \[Kappa]p)/(8 c^8 m r^4 (u^2-v^2)^2)-(G Sn Sv u^5 v^2 \[Kappa]p)/(4 c^8 m r^4 (u^2-v^2)^2)+(G Sn^2 u^6 v^2 \[Kappa]p)/(8 c^8 m r^4 (u^2-v^2)^2)+(G Sv^2 u^2 v^4 \[Kappa]p)/(4 c^8 m r^4 (u^2-v^2)^2)-(G Sn Sv u^3 v^4 \[Kappa]p)/(2 c^8 m r^4 (u^2-v^2)^2)+(G Sn^2 u^4 v^4 \[Kappa]p)/(4 c^8 m r^4 (u^2-v^2)^2)+(3 G^2 Sv^2 u^2 \[Kappa]p)/(c^8 r^5 (u^2-v^2))-(8 G^2 Sn Sv u^3 \[Kappa]p)/(c^8 r^5 (u^2-v^2))+(5 G^2 Sn^2 u^4 \[Kappa]p)/(c^8 r^5 (u^2-v^2))+(21 G Sv^2 u^4 \[Kappa]p)/(16 c^8 m r^4 (u^2-v^2))-(27 G Sn Sv u^5 \[Kappa]p)/(8 c^8 m r^4 (u^2-v^2))+(33 G Sn^2 u^6 \[Kappa]p)/(16 c^8 m r^4 (u^2-v^2))+(6 G^2 Sn Sv u v^2 \[Kappa]p)/(c^8 r^5 (u^2-v^2))-(4 G^2 Sn^2 u^2 v^2 \[Kappa]p)/(c^8 r^5 (u^2-v^2))-(5 G Sv^2 u^2 v^2 \[Kappa]p)/(16 c^8 m r^4 (u^2-v^2))+(7 G Sn Sv u^3 v^2 \[Kappa]p)/(8 c^8 m r^4 (u^2-v^2))-(9 G Sn^2 u^4 v^2 \[Kappa]p)/(16 c^8 m r^4 (u^2-v^2))+(5 G Sn Sv u v^4 \[Kappa]p)/(4 c^8 m r^4 (u^2-v^2))-(7 G Sn^2 u^2 v^4 \[Kappa]p)/(8 c^8 m r^4 (u^2-v^2))+(2 G^2 Sv^2 v^2 \[Kappa]p)/(c^8 r^5 (-u^2+v^2))+(3 G Sv^2 v^4 \[Kappa]p)/(8 c^8 m r^4 (-u^2+v^2))-(54 G^3 m S\[CapitalSigma] \[Delta] \[Kappa]p)/(c^8 r^6)+(15 G^2 S\[CapitalSigma] u^2 \[Delta] \[Kappa]p)/(c^8 r^5)+(3 G^2 S\[CapitalSigma] v^2 \[Delta] \[Kappa]p)/(c^8 r^5)-(15 G S\[CapitalSigma] u^2 v^2 \[Delta] \[Kappa]p)/(2 c^8 m r^4)+(3 G S\[CapitalSigma] v^4 \[Delta] \[Kappa]p)/(2 c^8 m r^4)-(2169 G^3 m S^2 \[Nu])/(28 c^8 r^6)+(475 G^3 m Sn^2 \[Nu])/(c^8 r^6)-(105 G^2 Snv^2 \[Nu])/(8 c^8 r^5)-(593 G^2 Sv^2 \[Nu])/(8 c^8 r^5)+(1617 G^2 Sn Sv u \[Nu])/(4 c^8 r^5)-(198 G^2 S^2 u^2 \[Nu])/(c^8 r^5)-(729 G^2 Sn^2 u^2 \[Nu])/(2 c^8 r^5)-(2685 G Sv^2 u^2 \[Nu])/(8 c^8 m r^4)+(3717 G Sn Sv u^3 \[Nu])/(4 c^8 m r^4)-(6615 G S^2 u^4 \[Nu])/(16 c^8 m r^4)-(351 G Sn^2 u^4 \[Nu])/(2 c^8 m r^4)+(241 G^2 S^2 v^2 \[Nu])/(4 c^8 r^5)-(2901 G^2 Sn^2 v^2 \[Nu])/(16 c^8 r^5)+(651 G Sv^2 v^2 \[Nu])/(16 c^8 m r^4)-(1485 G Sn Sv u v^2 \[Nu])/(8 c^8 m r^4)+(1335 G S^2 u^2 v^2 \[Nu])/(4 c^8 m r^4)-(1449 G Sn^2 u^2 v^2 \[Nu])/(8 c^8 m r^4)-(525 G S^2 v^4 \[Nu])/(16 c^8 m r^4)+(555 G Sn^2 v^4 \[Nu])/(16 c^8 m r^4)-(39 G^2 Sv^2 u^4 \[Nu])/(2 c^8 r^5 (u^2-v^2)^2)+(39 G^2 Sn Sv u^5 \[Nu])/(c^8 r^5 (u^2-v^2)^2)-(39 G^2 Sn^2 u^6 \[Nu])/(2 c^8 r^5 (u^2-v^2)^2)-(39 G Sv^2 u^6 \[Nu])/(c^8 m r^4 (u^2-v^2)^2)+(78 G Sn Sv u^7 \[Nu])/(c^8 m r^4 (u^2-v^2)^2)-(39 G Sn^2 u^8 \[Nu])/(c^8 m r^4 (u^2-v^2)^2)+(39 G^2 Sv^2 u^2 v^2 \[Nu])/(2 c^8 r^5 (u^2-v^2)^2)-(39 G^2 Sn Sv u^3 v^2 \[Nu])/(c^8 r^5 (u^2-v^2)^2)+(39 G^2 Sn^2 u^4 v^2 \[Nu])/(2 c^8 r^5 (u^2-v^2)^2)+(333 G Sv^2 u^4 v^2 \[Nu])/(8 c^8 m r^4 (u^2-v^2)^2)-(333 G Sn Sv u^5 v^2 \[Nu])/(4 c^8 m r^4 (u^2-v^2)^2)+(333 G Sn^2 u^6 v^2 \[Nu])/(8 c^8 m r^4 (u^2-v^2)^2)-(21 G Sv^2 u^2 v^4 \[Nu])/(8 c^8 m r^4 (u^2-v^2)^2)+(21 G Sn Sv u^3 v^4 \[Nu])/(4 c^8 m r^4 (u^2-v^2)^2)-(21 G Sn^2 u^4 v^4 \[Nu])/(8 c^8 m r^4 (u^2-v^2)^2)+(117 G^2 Sv^2 u^2 \[Nu])/(2 c^8 r^5 (u^2-v^2))-(156 G^2 Sn Sv u^3 \[Nu])/(c^8 r^5 (u^2-v^2))+(195 G^2 Sn^2 u^4 \[Nu])/(2 c^8 r^5 (u^2-v^2))+(273 G Sv^2 u^4 \[Nu])/(2 c^8 m r^4 (u^2-v^2))-(351 G Sn Sv u^5 \[Nu])/(c^8 m r^4 (u^2-v^2))+(429 G Sn^2 u^6 \[Nu])/(2 c^8 m r^4 (u^2-v^2))+(117 G^2 Sn Sv u v^2 \[Nu])/(c^8 r^5 (u^2-v^2))-(78 G^2 Sn^2 u^2 v^2 \[Nu])/(c^8 r^5 (u^2-v^2))-(1665 G Sv^2 u^2 v^2 \[Nu])/(16 c^8 m r^4 (u^2-v^2))+(2331 G Sn Sv u^3 v^2 \[Nu])/(8 c^8 m r^4 (u^2-v^2))-(2997 G Sn^2 u^4 v^2 \[Nu])/(16 c^8 m r^4 (u^2-v^2))-(105 G Sn Sv u v^4 \[Nu])/(8 c^8 m r^4 (u^2-v^2))+(147 G Sn^2 u^2 v^4 \[Nu])/(16 c^8 m r^4 (u^2-v^2))+(39 G^2 Sv^2 v^2 \[Nu])/(c^8 r^5 (-u^2+v^2))-(63 G Sv^2 v^4 \[Nu])/(16 c^8 m r^4 (-u^2+v^2))-(530 G^3 m S\[CapitalSigma] \[Delta] \[Nu])/(7 c^8 r^6)-(1503 G^2 S\[CapitalSigma] u^2 \[Delta] \[Nu])/(8 c^8 r^5)-(2835 G S\[CapitalSigma] u^4 \[Delta] \[Nu])/(8 c^8 m r^4)+(455 G^2 S\[CapitalSigma] v^2 \[Delta] \[Nu])/(8 c^8 r^5)+(4545 G S\[CapitalSigma] u^2 v^2 \[Delta] \[Nu])/(16 c^8 m r^4)-(219 G S\[CapitalSigma] v^4 \[Delta] \[Nu])/(8 c^8 m r^4)-(120 G^3 m S\[CapitalSigma] \[Kappa]m \[Nu])/(7 c^8 r^6)-(165 G^2 S\[CapitalSigma] u^2 \[Kappa]m \[Nu])/(c^8 r^5)+(315 G S\[CapitalSigma] u^4 \[Kappa]m \[Nu])/(4 c^8 m r^4)+(17 G^2 S\[CapitalSigma] v^2 \[Kappa]m \[Nu])/(2 c^8 r^5)-(585 G S\[CapitalSigma] u^2 v^2 \[Kappa]m \[Nu])/(8 c^8 m r^4)+(171 G S\[CapitalSigma] v^4 \[Kappa]m \[Nu])/(16 c^8 m r^4)+(37 G^3 m S^2 \[Delta] \[Kappa]m \[Nu])/(4 c^8 r^6)-(123 G^3 m Sn^2 \[Delta] \[Kappa]m \[Nu])/(4 c^8 r^6)-(21 G^2 Sv^2 \[Delta] \[Kappa]m \[Nu])/(8 c^8 r^5)+(39 G^2 Sn Sv u \[Delta] \[Kappa]m \[Nu])/(2 c^8 r^5)+(51 G^2 S^2 u^2 \[Delta] \[Kappa]m \[Nu])/(2 c^8 r^5)-(319 G^2 Sn^2 u^2 \[Delta] \[Kappa]m \[Nu])/(8 c^8 r^5)+(105 G Sv^2 u^2 \[Delta] \[Kappa]m \[Nu])/(8 c^8 m r^4)-(147 G Sn Sv u^3 \[Delta] \[Kappa]m \[Nu])/(4 c^8 m r^4)+(315 G S^2 u^4 \[Delta] \[Kappa]m \[Nu])/(8 c^8 m r^4)+(27 G Sn^2 u^4 \[Delta] \[Kappa]m \[Nu])/(4 c^8 m r^4)-(9 G^2 S^2 v^2 \[Delta] \[Kappa]m \[Nu])/(c^8 r^5)+(273 G^2 Sn^2 v^2 \[Delta] \[Kappa]m \[Nu])/(8 c^8 r^5)-(3 G Sv^2 v^2 \[Delta] \[Kappa]m \[Nu])/(4 c^8 m r^4)+(15 G Sn Sv u v^2 \[Delta] \[Kappa]m \[Nu])/(2 c^8 m r^4)-(225 G S^2 u^2 v^2 \[Delta] \[Kappa]m \[Nu])/(8 c^8 m r^4)+(21 G Sn^2 u^2 v^2 \[Delta] \[Kappa]m \[Nu])/(8 c^8 m r^4)+(9 G S^2 v^4 \[Delta] \[Kappa]m \[Nu])/(4 c^8 m r^4)-(G^2 Sv^2 u^4 \[Delta] \[Kappa]m \[Nu])/(2 c^8 r^5 (u^2-v^2)^2)+(G^2 Sn Sv u^5 \[Delta] \[Kappa]m \[Nu])/(c^8 r^5 (u^2-v^2)^2)-(G^2 Sn^2 u^6 \[Delta] \[Kappa]m \[Nu])/(2 c^8 r^5 (u^2-v^2)^2)+(3 G Sv^2 u^6 \[Delta] \[Kappa]m \[Nu])/(2 c^8 m r^4 (u^2-v^2)^2)-(3 G Sn Sv u^7 \[Delta] \[Kappa]m \[Nu])/(c^8 m r^4 (u^2-v^2)^2)+(3 G Sn^2 u^8 \[Delta] \[Kappa]m \[Nu])/(2 c^8 m r^4 (u^2-v^2)^2)+(G^2 Sv^2 u^2 v^2 \[Delta] \[Kappa]m \[Nu])/(2 c^8 r^5 (u^2-v^2)^2)-(G^2 Sn Sv u^3 v^2 \[Delta] \[Kappa]m \[Nu])/(c^8 r^5 (u^2-v^2)^2)+(G^2 Sn^2 u^4 v^2 \[Delta] \[Kappa]m \[Nu])/(2 c^8 r^5 (u^2-v^2)^2)-(3 G Sv^2 u^4 v^2 \[Delta] \[Kappa]m \[Nu])/(4 c^8 m r^4 (u^2-v^2)^2)+(3 G Sn Sv u^5 v^2 \[Delta] \[Kappa]m \[Nu])/(2 c^8 m r^4 (u^2-v^2)^2)-(3 G Sn^2 u^6 v^2 \[Delta] \[Kappa]m \[Nu])/(4 c^8 m r^4 (u^2-v^2)^2)-(3 G Sv^2 u^2 v^4 \[Delta] \[Kappa]m \[Nu])/(4 c^8 m r^4 (u^2-v^2)^2)+(3 G Sn Sv u^3 v^4 \[Delta] \[Kappa]m \[Nu])/(2 c^8 m r^4 (u^2-v^2)^2)-(3 G Sn^2 u^4 v^4 \[Delta] \[Kappa]m \[Nu])/(4 c^8 m r^4 (u^2-v^2)^2)+(3 G^2 Sv^2 u^2 \[Delta] \[Kappa]m \[Nu])/(2 c^8 r^5 (u^2-v^2))-(4 G^2 Sn Sv u^3 \[Delta] \[Kappa]m \[Nu])/(c^8 r^5 (u^2-v^2))+(5 G^2 Sn^2 u^4 \[Delta] \[Kappa]m \[Nu])/(2 c^8 r^5 (u^2-v^2))-(21 G Sv^2 u^4 \[Delta] \[Kappa]m \[Nu])/(4 c^8 m r^4 (u^2-v^2))+(27 G Sn Sv u^5 \[Delta] \[Kappa]m \[Nu])/(2 c^8 m r^4 (u^2-v^2))-(33 G Sn^2 u^6 \[Delta] \[Kappa]m \[Nu])/(4 c^8 m r^4 (u^2-v^2))+(3 G^2 Sn Sv u v^2 \[Delta] \[Kappa]m \[Nu])/(c^8 r^5 (u^2-v^2))-(2 G^2 Sn^2 u^2 v^2 \[Delta] \[Kappa]m \[Nu])/(c^8 r^5 (u^2-v^2))+(15 G Sv^2 u^2 v^2 \[Delta] \[Kappa]m \[Nu])/(8 c^8 m r^4 (u^2-v^2))-(21 G Sn Sv u^3 v^2 \[Delta] \[Kappa]m \[Nu])/(4 c^8 m r^4 (u^2-v^2))+(27 G Sn^2 u^4 v^2 \[Delta] \[Kappa]m \[Nu])/(8 c^8 m r^4 (u^2-v^2))-(15 G Sn Sv u v^4 \[Delta] \[Kappa]m \[Nu])/(4 c^8 m r^4 (u^2-v^2))+(21 G Sn^2 u^2 v^4 \[Delta] \[Kappa]m \[Nu])/(8 c^8 m r^4 (u^2-v^2))+(G^2 Sv^2 v^2 \[Delta] \[Kappa]m \[Nu])/(c^8 r^5 (-u^2+v^2))-(9 G Sv^2 v^4 \[Delta] \[Kappa]m \[Nu])/(8 c^8 m r^4 (-u^2+v^2))-(1005 G^3 m S^2 \[Kappa]p \[Nu])/(28 c^8 r^6)+(405 G^3 m Sn^2 \[Kappa]p \[Nu])/(2 c^8 r^6)+(441 G^2 Sv^2 \[Kappa]p \[Nu])/(8 c^8 r^5)-(399 G^2 Sn Sv u \[Kappa]p \[Nu])/(2 c^8 r^5)+(435 G^2 S^2 u^2 \[Kappa]p \[Nu])/(2 c^8 r^5)+(1507 G^2 Sn^2 u^2 \[Kappa]p \[Nu])/(8 c^8 r^5)-(75 G Sv^2 u^2 \[Kappa]p \[Nu])/(8 c^8 m r^4)+(63 G Sn Sv u^3 \[Kappa]p \[Nu])/(2 c^8 m r^4)-(315 G S^2 u^4 \[Kappa]p \[Nu])/(8 c^8 m r^4)-(27 G Sn^2 u^4 \[Kappa]p \[Nu])/(8 c^8 m r^4)-(25 G^2 S^2 v^2 \[Kappa]p \[Nu])/(2 c^8 r^5)-(987 G^2 Sn^2 v^2 \[Kappa]p \[Nu])/(8 c^8 r^5)-(21 G Sv^2 v^2 \[Kappa]p \[Nu])/(8 c^8 m r^4)+(35 G Sn Sv u v^2 \[Kappa]p \[Nu])/(2 c^8 m r^4)+(30 G S^2 u^2 v^2 \[Kappa]p \[Nu])/(c^8 m r^4)-(175 G Sn^2 u^2 v^2 \[Kappa]p \[Nu])/(4 c^8 m r^4)-(87 G S^2 v^4 \[Kappa]p \[Nu])/(16 c^8 m r^4)+(315 G Sn^2 v^4 \[Kappa]p \[Nu])/(16 c^8 m r^4)+(95 G^2 Sv^2 u^4 \[Kappa]p \[Nu])/(4 c^8 r^5 (u^2-v^2)^2)-(95 G^2 Sn Sv u^5 \[Kappa]p \[Nu])/(2 c^8 r^5 (u^2-v^2)^2)+(95 G^2 Sn^2 u^6 \[Kappa]p \[Nu])/(4 c^8 r^5 (u^2-v^2)^2)-(3 G Sv^2 u^6 \[Kappa]p \[Nu])/(4 c^8 m r^4 (u^2-v^2)^2)+(3 G Sn Sv u^7 \[Kappa]p \[Nu])/(2 c^8 m r^4 (u^2-v^2)^2)-(3 G Sn^2 u^8 \[Kappa]p \[Nu])/(4 c^8 m r^4 (u^2-v^2)^2)-(95 G^2 Sv^2 u^2 v^2 \[Kappa]p \[Nu])/(4 c^8 r^5 (u^2-v^2)^2)+(95 G^2 Sn Sv u^3 v^2 \[Kappa]p \[Nu])/(2 c^8 r^5 (u^2-v^2)^2)-(95 G^2 Sn^2 u^4 v^2 \[Kappa]p \[Nu])/(4 c^8 r^5 (u^2-v^2)^2)-(G Sv^2 u^4 v^2 \[Kappa]p \[Nu])/(2 c^8 m r^4 (u^2-v^2)^2)+(G Sn Sv u^5 v^2 \[Kappa]p \[Nu])/(c^8 m r^4 (u^2-v^2)^2)-(G Sn^2 u^6 v^2 \[Kappa]p \[Nu])/(2 c^8 m r^4 (u^2-v^2)^2)+(5 G Sv^2 u^2 v^4 \[Kappa]p \[Nu])/(4 c^8 m r^4 (u^2-v^2)^2)-(5 G Sn Sv u^3 v^4 \[Kappa]p \[Nu])/(2 c^8 m r^4 (u^2-v^2)^2)+(5 G Sn^2 u^4 v^4 \[Kappa]p \[Nu])/(4 c^8 m r^4 (u^2-v^2)^2)-(285 G^2 Sv^2 u^2 \[Kappa]p \[Nu])/(4 c^8 r^5 (u^2-v^2))+(190 G^2 Sn Sv u^3 \[Kappa]p \[Nu])/(c^8 r^5 (u^2-v^2))-(475 G^2 Sn^2 u^4 \[Kappa]p \[Nu])/(4 c^8 r^5 (u^2-v^2))+(21 G Sv^2 u^4 \[Kappa]p \[Nu])/(8 c^8 m r^4 (u^2-v^2))-(27 G Sn Sv u^5 \[Kappa]p \[Nu])/(4 c^8 m r^4 (u^2-v^2))+(33 G Sn^2 u^6 \[Kappa]p \[Nu])/(8 c^8 m r^4 (u^2-v^2))-(285 G^2 Sn Sv u v^2 \[Kappa]p \[Nu])/(2 c^8 r^5 (u^2-v^2))+(95 G^2 Sn^2 u^2 v^2 \[Kappa]p \[Nu])/(c^8 r^5 (u^2-v^2))+(5 G Sv^2 u^2 v^2 \[Kappa]p \[Nu])/(4 c^8 m r^4 (u^2-v^2))-(7 G Sn Sv u^3 v^2 \[Kappa]p \[Nu])/(2 c^8 m r^4 (u^2-v^2))+(9 G Sn^2 u^4 v^2 \[Kappa]p \[Nu])/(4 c^8 m r^4 (u^2-v^2))+(25 G Sn Sv u v^4 \[Kappa]p \[Nu])/(4 c^8 m r^4 (u^2-v^2))-(35 G Sn^2 u^2 v^4 \[Kappa]p \[Nu])/(8 c^8 m r^4 (u^2-v^2))-(95 G^2 Sv^2 v^2 \[Kappa]p \[Nu])/(2 c^8 r^5 (-u^2+v^2))+(15 G Sv^2 v^4 \[Kappa]p \[Nu])/(8 c^8 m r^4 (-u^2+v^2))-(316 G^3 m S\[CapitalSigma] \[Delta] \[Kappa]p \[Nu])/(7 c^8 r^6)+(192 G^2 S\[CapitalSigma] u^2 \[Delta] \[Kappa]p \[Nu])/(c^8 r^5)-(315 G S\[CapitalSigma] u^4 \[Delta] \[Kappa]p \[Nu])/(4 c^8 m r^4)-(7 G^2 S\[CapitalSigma] v^2 \[Delta] \[Kappa]p \[Nu])/(2 c^8 r^5)+(465 G S\[CapitalSigma] u^2 v^2 \[Delta] \[Kappa]p \[Nu])/(8 c^8 m r^4)-(123 G S\[CapitalSigma] v^4 \[Delta] \[Kappa]p \[Nu])/(16 c^8 m r^4)-(3 G^2 Sv^2 \[Nu]^2)/(c^8 r^5)+(60 G^2 Sn Sv u \[Nu]^2)/(c^8 r^5)+(24 G^2 S^2 u^2 \[Nu]^2)/(c^8 r^5)-(129 G^2 Sn^2 u^2 \[Nu]^2)/(c^8 r^5)-(30 G Sv^2 u^2 \[Nu]^2)/(c^8 m r^4)+(441 G Sn Sv u^3 \[Nu]^2)/(2 c^8 m r^4)+(315 G S^2 u^4 \[Nu]^2)/(8 c^8 m r^4)-(2889 G Sn^2 u^4 \[Nu]^2)/(8 c^8 m r^4)-(6 G^2 S^2 v^2 \[Nu]^2)/(c^8 r^5)+(57 G^2 Sn^2 v^2 \[Nu]^2)/(2 c^8 r^5)+(15 G Sv^2 v^2 \[Nu]^2)/(4 c^8 m r^4)-(75 G Sn Sv u v^2 \[Nu]^2)/(c^8 m r^4)-(30 G S^2 u^2 v^2 \[Nu]^2)/(c^8 m r^4)+(210 G Sn^2 u^2 v^2 \[Nu]^2)/(c^8 m r^4)+(12 G S^2 v^4 \[Nu]^2)/(c^8 m r^4)-(60 G Sn^2 v^4 \[Nu]^2)/(c^8 m r^4)-(3 G Sv^2 u^6 \[Nu]^2)/(2 c^8 m r^4 (u^2-v^2)^2)+(3 G Sn Sv u^7 \[Nu]^2)/(c^8 m r^4 (u^2-v^2)^2)-(3 G Sn^2 u^8 \[Nu]^2)/(2 c^8 m r^4 (u^2-v^2)^2)+(3 G Sv^2 u^4 v^2 \[Nu]^2)/(2 c^8 m r^4 (u^2-v^2)^2)-(3 G Sn Sv u^5 v^2 \[Nu]^2)/(c^8 m r^4 (u^2-v^2)^2)+(3 G Sn^2 u^6 v^2 \[Nu]^2)/(2 c^8 m r^4 (u^2-v^2)^2)+(21 G Sv^2 u^4 \[Nu]^2)/(4 c^8 m r^4 (u^2-v^2))-(27 G Sn Sv u^5 \[Nu]^2)/(2 c^8 m r^4 (u^2-v^2))+(33 G Sn^2 u^6 \[Nu]^2)/(4 c^8 m r^4 (u^2-v^2))-(15 G Sv^2 u^2 v^2 \[Nu]^2)/(4 c^8 m r^4 (u^2-v^2))+(21 G Sn Sv u^3 v^2 \[Nu]^2)/(2 c^8 m r^4 (u^2-v^2))-(27 G Sn^2 u^4 v^2 \[Nu]^2)/(4 c^8 m r^4 (u^2-v^2))+(24 G^2 S\[CapitalSigma] u^2 \[Delta] \[Nu]^2)/(c^8 r^5)+(315 G S\[CapitalSigma] u^4 \[Delta] \[Nu]^2)/(8 c^8 m r^4)-(6 G^2 S\[CapitalSigma] v^2 \[Delta] \[Nu]^2)/(c^8 r^5)-(30 G S\[CapitalSigma] u^2 v^2 \[Delta] \[Nu]^2)/(c^8 m r^4)+(12 G S\[CapitalSigma] v^4 \[Delta] \[Nu]^2)/(c^8 m r^4)-(37 G^3 m S\[CapitalSigma] \[Kappa]m \[Nu]^2)/(c^8 r^6)-(114 G^2 S\[CapitalSigma] u^2 \[Kappa]m \[Nu]^2)/(c^8 r^5)-(2835 G S\[CapitalSigma] u^4 \[Kappa]m \[Nu]^2)/(16 c^8 m r^4)+(39 G^2 S\[CapitalSigma] v^2 \[Kappa]m \[Nu]^2)/(c^8 r^5)+(255 G S\[CapitalSigma] u^2 v^2 \[Kappa]m \[Nu]^2)/(2 c^8 m r^4)-(15 G S\[CapitalSigma] v^4 \[Kappa]m \[Nu]^2)/(c^8 m r^4)-(3 G^2 Sv^2 \[Kappa]p \[Nu]^2)/(2 c^8 r^5)+(30 G^2 Sn Sv u \[Kappa]p \[Nu]^2)/(c^8 r^5)+(12 G^2 S^2 u^2 \[Kappa]p \[Nu]^2)/(c^8 r^5)-(129 G^2 Sn^2 u^2 \[Kappa]p \[Nu]^2)/(2 c^8 r^5)-(15 G Sv^2 u^2 \[Kappa]p \[Nu]^2)/(c^8 m r^4)+(441 G Sn Sv u^3 \[Kappa]p \[Nu]^2)/(4 c^8 m r^4)+(315 G S^2 u^4 \[Kappa]p \[Nu]^2)/(16 c^8 m r^4)-(2889 G Sn^2 u^4 \[Kappa]p \[Nu]^2)/(16 c^8 m r^4)-(3 G^2 S^2 v^2 \[Kappa]p \[Nu]^2)/(c^8 r^5)+(57 G^2 Sn^2 v^2 \[Kappa]p \[Nu]^2)/(4 c^8 r^5)+(15 G Sv^2 v^2 \[Kappa]p \[Nu]^2)/(8 c^8 m r^4)-(75 G Sn Sv u v^2 \[Kappa]p \[Nu]^2)/(2 c^8 m r^4)-(15 G S^2 u^2 v^2 \[Kappa]p \[Nu]^2)/(c^8 m r^4)+(105 G Sn^2 u^2 v^2 \[Kappa]p \[Nu]^2)/(c^8 m r^4)+(6 G S^2 v^4 \[Kappa]p \[Nu]^2)/(c^8 m r^4)-(30 G Sn^2 v^4 \[Kappa]p \[Nu]^2)/(c^8 m r^4)-(3 G Sv^2 u^6 \[Kappa]p \[Nu]^2)/(4 c^8 m r^4 (u^2-v^2)^2)+(3 G Sn Sv u^7 \[Kappa]p \[Nu]^2)/(2 c^8 m r^4 (u^2-v^2)^2)-(3 G Sn^2 u^8 \[Kappa]p \[Nu]^2)/(4 c^8 m r^4 (u^2-v^2)^2)+(3 G Sv^2 u^4 v^2 \[Kappa]p \[Nu]^2)/(4 c^8 m r^4 (u^2-v^2)^2)-(3 G Sn Sv u^5 v^2 \[Kappa]p \[Nu]^2)/(2 c^8 m r^4 (u^2-v^2)^2)+(3 G Sn^2 u^6 v^2 \[Kappa]p \[Nu]^2)/(4 c^8 m r^4 (u^2-v^2)^2)+(21 G Sv^2 u^4 \[Kappa]p \[Nu]^2)/(8 c^8 m r^4 (u^2-v^2))-(27 G Sn Sv u^5 \[Kappa]p \[Nu]^2)/(4 c^8 m r^4 (u^2-v^2))+(33 G Sn^2 u^6 \[Kappa]p \[Nu]^2)/(8 c^8 m r^4 (u^2-v^2))-(15 G Sv^2 u^2 v^2 \[Kappa]p \[Nu]^2)/(8 c^8 m r^4 (u^2-v^2))+(21 G Sn Sv u^3 v^2 \[Kappa]p \[Nu]^2)/(4 c^8 m r^4 (u^2-v^2))-(27 G Sn^2 u^4 v^2 \[Kappa]p \[Nu]^2)/(8 c^8 m r^4 (u^2-v^2))+(12 G^2 S\[CapitalSigma] u^2 \[Delta] \[Kappa]p \[Nu]^2)/(c^8 r^5)+(315 G S\[CapitalSigma] u^4 \[Delta] \[Kappa]p \[Nu]^2)/(16 c^8 m r^4)-(3 G^2 S\[CapitalSigma] v^2 \[Delta] \[Kappa]p \[Nu]^2)/(c^8 r^5)-(15 G S\[CapitalSigma] u^2 v^2 \[Delta] \[Kappa]p \[Nu]^2)/(c^8 m r^4)+(6 G S\[CapitalSigma] v^4 \[Delta] \[Kappa]p \[Nu]^2)/(c^8 m r^4)+(15 G^3 m \[CapitalSigma]^2)/(4 c^8 r^6)-(75 G^2 u^2 \[CapitalSigma]^2)/(2 c^8 r^5)-(21 G^2 v^2 \[CapitalSigma]^2)/(4 c^8 r^5)-(15 G u^2 v^2 \[CapitalSigma]^2)/(8 c^8 m r^4)+(9 G v^4 \[CapitalSigma]^2)/(16 c^8 m r^4)+(27 G^3 m \[Delta] \[Kappa]m \[CapitalSigma]^2)/(c^8 r^6)-(15 G^2 u^2 \[Delta] \[Kappa]m \[CapitalSigma]^2)/(2 c^8 r^5)-(3 G^2 v^2 \[Delta] \[Kappa]m \[CapitalSigma]^2)/(2 c^8 r^5)+(15 G u^2 v^2 \[Delta] \[Kappa]m \[CapitalSigma]^2)/(4 c^8 m r^4)-(3 G v^4 \[Delta] \[Kappa]m \[CapitalSigma]^2)/(4 c^8 m r^4)-(27 G^3 m \[Kappa]p \[CapitalSigma]^2)/(c^8 r^6)+(15 G^2 u^2 \[Kappa]p \[CapitalSigma]^2)/(2 c^8 r^5)+(3 G^2 v^2 \[Kappa]p \[CapitalSigma]^2)/(2 c^8 r^5)-(15 G u^2 v^2 \[Kappa]p \[CapitalSigma]^2)/(4 c^8 m r^4)+(3 G v^4 \[Kappa]p \[CapitalSigma]^2)/(4 c^8 m r^4)+(197 G^3 m \[Nu] \[CapitalSigma]^2)/(4 c^8 r^6)-(459 G^2 u^2 \[Nu] \[CapitalSigma]^2)/(8 c^8 r^5)-(315 G u^4 \[Nu] \[CapitalSigma]^2)/(16 c^8 m r^4)+(385 G^2 v^2 \[Nu] \[CapitalSigma]^2)/(8 c^8 r^5)+(465 G u^2 v^2 \[Nu] \[CapitalSigma]^2)/(16 c^8 m r^4)-(57 G v^4 \[Nu] \[CapitalSigma]^2)/(16 c^8 m r^4)+(7 G^3 m \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]^2)/(c^8 r^6)-(357 G^2 u^2 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]^2)/(4 c^8 r^5)+(315 G u^4 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]^2)/(8 c^8 m r^4)+(3 G^2 v^2 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]^2)/(c^8 r^5)-(525 G u^2 v^2 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]^2)/(16 c^8 m r^4)+(147 G v^4 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]^2)/(32 c^8 m r^4)+(47 G^3 m \[Kappa]p \[Nu] \[CapitalSigma]^2)/(c^8 r^6)+(297 G^2 u^2 \[Kappa]p \[Nu] \[CapitalSigma]^2)/(4 c^8 r^5)-(315 G u^4 \[Kappa]p \[Nu] \[CapitalSigma]^2)/(8 c^8 m r^4)-(6 G^2 v^2 \[Kappa]p \[Nu] \[CapitalSigma]^2)/(c^8 r^5)+(645 G u^2 v^2 \[Kappa]p \[Nu] \[CapitalSigma]^2)/(16 c^8 m r^4)-(195 G v^4 \[Kappa]p \[Nu] \[CapitalSigma]^2)/(32 c^8 m r^4)+(4079 G^3 m \[Nu]^2 \[CapitalSigma]^2)/(56 c^8 r^6)+(1467 G^2 u^2 \[Nu]^2 \[CapitalSigma]^2)/(8 c^8 r^5)+(315 G u^4 \[Nu]^2 \[CapitalSigma]^2)/(c^8 m r^4)-(415 G^2 v^2 \[Nu]^2 \[CapitalSigma]^2)/(8 c^8 r^5)-(4005 G u^2 v^2 \[Nu]^2 \[CapitalSigma]^2)/(16 c^8 m r^4)+(375 G v^4 \[Nu]^2 \[CapitalSigma]^2)/(16 c^8 m r^4)-(37 G^3 m \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]^2)/(4 c^8 r^6)-(63 G^2 u^2 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]^2)/(2 c^8 r^5)-(1575 G u^4 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]^2)/(32 c^8 m r^4)+(21 G^2 v^2 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]^2)/(2 c^8 r^5)+(285 G u^2 v^2 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]^2)/(8 c^8 m r^4)-(21 G v^4 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]^2)/(4 c^8 m r^4)+(1523 G^3 m \[Kappa]p \[Nu]^2 \[CapitalSigma]^2)/(28 c^8 r^6)-(321 G^2 u^2 \[Kappa]p \[Nu]^2 \[CapitalSigma]^2)/(2 c^8 r^5)+(4095 G u^4 \[Kappa]p \[Nu]^2 \[CapitalSigma]^2)/(32 c^8 m r^4)-(7 G^2 v^2 \[Kappa]p \[Nu]^2 \[CapitalSigma]^2)/(c^8 r^5)-(375 G u^2 v^2 \[Kappa]p \[Nu]^2 \[CapitalSigma]^2)/(4 c^8 m r^4)+(207 G v^4 \[Kappa]p \[Nu]^2 \[CapitalSigma]^2)/(16 c^8 m r^4)-(24 G^2 u^2 \[Nu]^3 \[CapitalSigma]^2)/(c^8 r^5)-(315 G u^4 \[Nu]^3 \[CapitalSigma]^2)/(8 c^8 m r^4)+(6 G^2 v^2 \[Nu]^3 \[CapitalSigma]^2)/(c^8 r^5)+(30 G u^2 v^2 \[Nu]^3 \[CapitalSigma]^2)/(c^8 m r^4)-(12 G v^4 \[Nu]^3 \[CapitalSigma]^2)/(c^8 m r^4)-(12 G^2 u^2 \[Kappa]p \[Nu]^3 \[CapitalSigma]^2)/(c^8 r^5)-(315 G u^4 \[Kappa]p \[Nu]^3 \[CapitalSigma]^2)/(16 c^8 m r^4)+(3 G^2 v^2 \[Kappa]p \[Nu]^3 \[CapitalSigma]^2)/(c^8 r^5)+(15 G u^2 v^2 \[Kappa]p \[Nu]^3 \[CapitalSigma]^2)/(c^8 m r^4)-(6 G v^4 \[Kappa]p \[Nu]^3 \[CapitalSigma]^2)/(c^8 m r^4)+(747 G^3 m Sn \[Delta] \[CapitalSigma]n)/(2 c^8 r^6)+(21 G^2 Sv u \[Delta] \[CapitalSigma]n)/(2 c^8 r^5)-(10 G^2 Sn u^2 \[Delta] \[CapitalSigma]n)/(c^8 r^5)-(21 G Sv u^3 \[Delta] \[CapitalSigma]n)/(2 c^8 m r^4)+(27 G Sn u^4 \[Delta] \[CapitalSigma]n)/(2 c^8 m r^4)+(915 G^2 Sn v^2 \[Delta] \[CapitalSigma]n)/(8 c^8 r^5)-(45 G Sn v^4 \[Delta] \[CapitalSigma]n)/(8 c^8 m r^4)+(5 G^2 Sv u^5 \[Delta] \[CapitalSigma]n)/(2 c^8 r^5 (u^2-v^2)^2)-(5 G^2 Sn u^6 \[Delta] \[CapitalSigma]n)/(2 c^8 r^5 (u^2-v^2)^2)-(3 G Sv u^7 \[Delta] \[CapitalSigma]n)/(c^8 m r^4 (u^2-v^2)^2)+(3 G Sn u^8 \[Delta] \[CapitalSigma]n)/(c^8 m r^4 (u^2-v^2)^2)-(5 G^2 Sv u^3 v^2 \[Delta] \[CapitalSigma]n)/(2 c^8 r^5 (u^2-v^2)^2)+(5 G^2 Sn u^4 v^2 \[Delta] \[CapitalSigma]n)/(2 c^8 r^5 (u^2-v^2)^2)+(3 G Sv u^5 v^2 \[Delta] \[CapitalSigma]n)/(c^8 m r^4 (u^2-v^2)^2)-(3 G Sn u^6 v^2 \[Delta] \[CapitalSigma]n)/(c^8 m r^4 (u^2-v^2)^2)-(10 G^2 Sv u^3 \[Delta] \[CapitalSigma]n)/(c^8 r^5 (u^2-v^2))+(25 G^2 Sn u^4 \[Delta] \[CapitalSigma]n)/(2 c^8 r^5 (u^2-v^2))+(27 G Sv u^5 \[Delta] \[CapitalSigma]n)/(2 c^8 m r^4 (u^2-v^2))-(33 G Sn u^6 \[Delta] \[CapitalSigma]n)/(2 c^8 m r^4 (u^2-v^2))+(15 G^2 Sv u v^2 \[Delta] \[CapitalSigma]n)/(2 c^8 r^5 (u^2-v^2))-(10 G^2 Sn u^2 v^2 \[Delta] \[CapitalSigma]n)/(c^8 r^5 (u^2-v^2))-(21 G Sv u^3 v^2 \[Delta] \[CapitalSigma]n)/(2 c^8 m r^4 (u^2-v^2))+(27 G Sn u^4 v^2 \[Delta] \[CapitalSigma]n)/(2 c^8 m r^4 (u^2-v^2))-(495 G^3 m Sn \[Kappa]m \[CapitalSigma]n)/(2 c^8 r^6)-(75 G^2 Sv u \[Kappa]m \[CapitalSigma]n)/(4 c^8 r^5)+(52 G^2 Sn u^2 \[Kappa]m \[CapitalSigma]n)/(c^8 r^5)-(21 G Sv u^3 \[Kappa]m \[CapitalSigma]n)/(8 c^8 m r^4)+(27 G Sn u^4 \[Kappa]m \[CapitalSigma]n)/(8 c^8 m r^4)+(123 G^2 Sn v^2 \[Kappa]m \[CapitalSigma]n)/(4 c^8 r^5)-(5 G Sv u v^2 \[Kappa]m \[CapitalSigma]n)/(4 c^8 m r^4)+(7 G Sn u^2 v^2 \[Kappa]m \[CapitalSigma]n)/(4 c^8 m r^4)-(G^2 Sv u^5 \[Kappa]m \[CapitalSigma]n)/(c^8 r^5 (u^2-v^2)^2)+(G^2 Sn u^6 \[Kappa]m \[CapitalSigma]n)/(c^8 r^5 (u^2-v^2)^2)-(3 G Sv u^7 \[Kappa]m \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2)^2)+(3 G Sn u^8 \[Kappa]m \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2)^2)+(G^2 Sv u^3 v^2 \[Kappa]m \[CapitalSigma]n)/(c^8 r^5 (u^2-v^2)^2)-(G^2 Sn u^4 v^2 \[Kappa]m \[CapitalSigma]n)/(c^8 r^5 (u^2-v^2)^2)+(G Sv u^5 v^2 \[Kappa]m \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2)^2)-(G Sn u^6 v^2 \[Kappa]m \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2)^2)+(G Sv u^3 v^4 \[Kappa]m \[CapitalSigma]n)/(2 c^8 m r^4 (u^2-v^2)^2)-(G Sn u^4 v^4 \[Kappa]m \[CapitalSigma]n)/(2 c^8 m r^4 (u^2-v^2)^2)+(4 G^2 Sv u^3 \[Kappa]m \[CapitalSigma]n)/(c^8 r^5 (u^2-v^2))-(5 G^2 Sn u^4 \[Kappa]m \[CapitalSigma]n)/(c^8 r^5 (u^2-v^2))+(27 G Sv u^5 \[Kappa]m \[CapitalSigma]n)/(8 c^8 m r^4 (u^2-v^2))-(33 G Sn u^6 \[Kappa]m \[CapitalSigma]n)/(8 c^8 m r^4 (u^2-v^2))-(3 G^2 Sv u v^2 \[Kappa]m \[CapitalSigma]n)/(c^8 r^5 (u^2-v^2))+(4 G^2 Sn u^2 v^2 \[Kappa]m \[CapitalSigma]n)/(c^8 r^5 (u^2-v^2))-(7 G Sv u^3 v^2 \[Kappa]m \[CapitalSigma]n)/(8 c^8 m r^4 (u^2-v^2))+(9 G Sn u^4 v^2 \[Kappa]m \[CapitalSigma]n)/(8 c^8 m r^4 (u^2-v^2))-(5 G Sv u v^4 \[Kappa]m \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2))+(7 G Sn u^2 v^4 \[Kappa]m \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2))+(495 G^3 m Sn \[Delta] \[Kappa]p \[CapitalSigma]n)/(2 c^8 r^6)+(75 G^2 Sv u \[Delta] \[Kappa]p \[CapitalSigma]n)/(4 c^8 r^5)-(52 G^2 Sn u^2 \[Delta] \[Kappa]p \[CapitalSigma]n)/(c^8 r^5)+(21 G Sv u^3 \[Delta] \[Kappa]p \[CapitalSigma]n)/(8 c^8 m r^4)-(27 G Sn u^4 \[Delta] \[Kappa]p \[CapitalSigma]n)/(8 c^8 m r^4)-(123 G^2 Sn v^2 \[Delta] \[Kappa]p \[CapitalSigma]n)/(4 c^8 r^5)+(5 G Sv u v^2 \[Delta] \[Kappa]p \[CapitalSigma]n)/(4 c^8 m r^4)-(7 G Sn u^2 v^2 \[Delta] \[Kappa]p \[CapitalSigma]n)/(4 c^8 m r^4)+(G^2 Sv u^5 \[Delta] \[Kappa]p \[CapitalSigma]n)/(c^8 r^5 (u^2-v^2)^2)-(G^2 Sn u^6 \[Delta] \[Kappa]p \[CapitalSigma]n)/(c^8 r^5 (u^2-v^2)^2)+(3 G Sv u^7 \[Delta] \[Kappa]p \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2)^2)-(3 G Sn u^8 \[Delta] \[Kappa]p \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2)^2)-(G^2 Sv u^3 v^2 \[Delta] \[Kappa]p \[CapitalSigma]n)/(c^8 r^5 (u^2-v^2)^2)+(G^2 Sn u^4 v^2 \[Delta] \[Kappa]p \[CapitalSigma]n)/(c^8 r^5 (u^2-v^2)^2)-(G Sv u^5 v^2 \[Delta] \[Kappa]p \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2)^2)+(G Sn u^6 v^2 \[Delta] \[Kappa]p \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2)^2)-(G Sv u^3 v^4 \[Delta] \[Kappa]p \[CapitalSigma]n)/(2 c^8 m r^4 (u^2-v^2)^2)+(G Sn u^4 v^4 \[Delta] \[Kappa]p \[CapitalSigma]n)/(2 c^8 m r^4 (u^2-v^2)^2)-(4 G^2 Sv u^3 \[Delta] \[Kappa]p \[CapitalSigma]n)/(c^8 r^5 (u^2-v^2))+(5 G^2 Sn u^4 \[Delta] \[Kappa]p \[CapitalSigma]n)/(c^8 r^5 (u^2-v^2))-(27 G Sv u^5 \[Delta] \[Kappa]p \[CapitalSigma]n)/(8 c^8 m r^4 (u^2-v^2))+(33 G Sn u^6 \[Delta] \[Kappa]p \[CapitalSigma]n)/(8 c^8 m r^4 (u^2-v^2))+(3 G^2 Sv u v^2 \[Delta] \[Kappa]p \[CapitalSigma]n)/(c^8 r^5 (u^2-v^2))-(4 G^2 Sn u^2 v^2 \[Delta] \[Kappa]p \[CapitalSigma]n)/(c^8 r^5 (u^2-v^2))+(7 G Sv u^3 v^2 \[Delta] \[Kappa]p \[CapitalSigma]n)/(8 c^8 m r^4 (u^2-v^2))-(9 G Sn u^4 v^2 \[Delta] \[Kappa]p \[CapitalSigma]n)/(8 c^8 m r^4 (u^2-v^2))+(5 G Sv u v^4 \[Delta] \[Kappa]p \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2))-(7 G Sn u^2 v^4 \[Delta] \[Kappa]p \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2))+(3629 G^3 m Sn \[Delta] \[Nu] \[CapitalSigma]n)/(8 c^8 r^6)+(219 G^2 Sv u \[Delta] \[Nu] \[CapitalSigma]n)/(c^8 r^5)-(404 G^2 Sn u^2 \[Delta] \[Nu] \[CapitalSigma]n)/(c^8 r^5)+(903 G Sv u^3 \[Delta] \[Nu] \[CapitalSigma]n)/(2 c^8 m r^4)-(567 G Sn u^4 \[Delta] \[Nu] \[CapitalSigma]n)/(4 c^8 m r^4)-(585 G^2 Sn v^2 \[Delta] \[Nu] \[CapitalSigma]n)/(4 c^8 r^5)-(955 G Sv u v^2 \[Delta] \[Nu] \[CapitalSigma]n)/(8 c^8 m r^4)-(497 G Sn u^2 v^2 \[Delta] \[Nu] \[CapitalSigma]n)/(4 c^8 m r^4)+(405 G Sn v^4 \[Delta] \[Nu] \[CapitalSigma]n)/(16 c^8 m r^4)+(89 G^2 Sv u^5 \[Delta] \[Nu] \[CapitalSigma]n)/(4 c^8 r^5 (u^2-v^2)^2)-(89 G^2 Sn u^6 \[Delta] \[Nu] \[CapitalSigma]n)/(4 c^8 r^5 (u^2-v^2)^2)+(63 G Sv u^7 \[Delta] \[Nu] \[CapitalSigma]n)/(2 c^8 m r^4 (u^2-v^2)^2)-(63 G Sn u^8 \[Delta] \[Nu] \[CapitalSigma]n)/(2 c^8 m r^4 (u^2-v^2)^2)-(89 G^2 Sv u^3 v^2 \[Delta] \[Nu] \[CapitalSigma]n)/(4 c^8 r^5 (u^2-v^2)^2)+(89 G^2 Sn u^4 v^2 \[Delta] \[Nu] \[CapitalSigma]n)/(4 c^8 r^5 (u^2-v^2)^2)-(149 G Sv u^5 v^2 \[Delta] \[Nu] \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2)^2)+(149 G Sn u^6 v^2 \[Delta] \[Nu] \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2)^2)+(23 G Sv u^3 v^4 \[Delta] \[Nu] \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2)^2)-(23 G Sn u^4 v^4 \[Delta] \[Nu] \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2)^2)-(89 G^2 Sv u^3 \[Delta] \[Nu] \[CapitalSigma]n)/(c^8 r^5 (u^2-v^2))+(445 G^2 Sn u^4 \[Delta] \[Nu] \[CapitalSigma]n)/(4 c^8 r^5 (u^2-v^2))-(567 G Sv u^5 \[Delta] \[Nu] \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2))+(693 G Sn u^6 \[Delta] \[Nu] \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2))+(267 G^2 Sv u v^2 \[Delta] \[Nu] \[CapitalSigma]n)/(4 c^8 r^5 (u^2-v^2))-(89 G^2 Sn u^2 v^2 \[Delta] \[Nu] \[CapitalSigma]n)/(c^8 r^5 (u^2-v^2))+(1043 G Sv u^3 v^2 \[Delta] \[Nu] \[CapitalSigma]n)/(8 c^8 m r^4 (u^2-v^2))-(1341 G Sn u^4 v^2 \[Delta] \[Nu] \[CapitalSigma]n)/(8 c^8 m r^4 (u^2-v^2))-(115 G Sv u v^4 \[Delta] \[Nu] \[CapitalSigma]n)/(8 c^8 m r^4 (u^2-v^2))+(161 G Sn u^2 v^4 \[Delta] \[Nu] \[CapitalSigma]n)/(8 c^8 m r^4 (u^2-v^2))+(271 G^3 m Sn \[Kappa]m \[Nu] \[CapitalSigma]n)/(4 c^8 r^6)+(126 G^2 Sv u \[Kappa]m \[Nu] \[CapitalSigma]n)/(c^8 r^5)-(1057 G^2 Sn u^2 \[Kappa]m \[Nu] \[CapitalSigma]n)/(4 c^8 r^5)-(231 G Sv u^3 \[Kappa]m \[Nu] \[CapitalSigma]n)/(8 c^8 m r^4)+(27 G Sn u^4 \[Kappa]m \[Nu] \[CapitalSigma]n)/(8 c^8 m r^4)+(96 G^2 Sn v^2 \[Kappa]m \[Nu] \[CapitalSigma]n)/(c^8 r^5)-(5 G Sv u v^2 \[Kappa]m \[Nu] \[CapitalSigma]n)/(2 c^8 m r^4)+(343 G Sn u^2 v^2 \[Kappa]m \[Nu] \[CapitalSigma]n)/(8 c^8 m r^4)-(315 G Sn v^4 \[Kappa]m \[Nu] \[CapitalSigma]n)/(16 c^8 m r^4)+(97 G^2 Sv u^5 \[Kappa]m \[Nu] \[CapitalSigma]n)/(4 c^8 r^5 (u^2-v^2)^2)-(97 G^2 Sn u^6 \[Kappa]m \[Nu] \[CapitalSigma]n)/(4 c^8 r^5 (u^2-v^2)^2)-(3 G Sv u^7 \[Kappa]m \[Nu] \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2)^2)+(3 G Sn u^8 \[Kappa]m \[Nu] \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2)^2)-(97 G^2 Sv u^3 v^2 \[Kappa]m \[Nu] \[CapitalSigma]n)/(4 c^8 r^5 (u^2-v^2)^2)+(97 G^2 Sn u^4 v^2 \[Kappa]m \[Nu] \[CapitalSigma]n)/(4 c^8 r^5 (u^2-v^2)^2)-(G Sv u^5 v^2 \[Kappa]m \[Nu] \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2)^2)+(G Sn u^6 v^2 \[Kappa]m \[Nu] \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2)^2)+(G Sv u^3 v^4 \[Kappa]m \[Nu] \[CapitalSigma]n)/(c^8 m r^4 (u^2-v^2)^2)-(G Sn u^4 v^4 \[Kappa]m \[Nu] \[CapitalSigma]n)/(c^8 m r^4 (u^2-v^2)^2)-(97 G^2 Sv u^3 \[Kappa]m \[Nu] \[CapitalSigma]n)/(c^8 r^5 (u^2-v^2))+(485 G^2 Sn u^4 \[Kappa]m \[Nu] \[CapitalSigma]n)/(4 c^8 r^5 (u^2-v^2))+(27 G Sv u^5 \[Kappa]m \[Nu] \[CapitalSigma]n)/(8 c^8 m r^4 (u^2-v^2))-(33 G Sn u^6 \[Kappa]m \[Nu] \[CapitalSigma]n)/(8 c^8 m r^4 (u^2-v^2))+(291 G^2 Sv u v^2 \[Kappa]m \[Nu] \[CapitalSigma]n)/(4 c^8 r^5 (u^2-v^2))-(97 G^2 Sn u^2 v^2 \[Kappa]m \[Nu] \[CapitalSigma]n)/(c^8 r^5 (u^2-v^2))+(7 G Sv u^3 v^2 \[Kappa]m \[Nu] \[CapitalSigma]n)/(8 c^8 m r^4 (u^2-v^2))-(9 G Sn u^4 v^2 \[Kappa]m \[Nu] \[CapitalSigma]n)/(8 c^8 m r^4 (u^2-v^2))-(5 G Sv u v^4 \[Kappa]m \[Nu] \[CapitalSigma]n)/(2 c^8 m r^4 (u^2-v^2))+(7 G Sn u^2 v^4 \[Kappa]m \[Nu] \[CapitalSigma]n)/(2 c^8 m r^4 (u^2-v^2))+(933 G^3 m Sn \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n)/(4 c^8 r^6)-(219 G^2 Sv u \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n)/(2 c^8 r^5)+(913 G^2 Sn u^2 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n)/(4 c^8 r^5)+(273 G Sv u^3 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n)/(8 c^8 m r^4)-(81 G Sn u^4 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n)/(8 c^8 m r^4)-(315 G^2 Sn v^2 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n)/(2 c^8 r^5)+(5 G Sv u v^2 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n)/(c^8 m r^4)-(371 G Sn u^2 v^2 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n)/(8 c^8 m r^4)+(315 G Sn v^4 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n)/(16 c^8 m r^4)-(97 G^2 Sv u^5 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n)/(4 c^8 r^5 (u^2-v^2)^2)+(97 G^2 Sn u^6 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n)/(4 c^8 r^5 (u^2-v^2)^2)+(9 G Sv u^7 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2)^2)-(9 G Sn u^8 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2)^2)+(97 G^2 Sv u^3 v^2 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n)/(4 c^8 r^5 (u^2-v^2)^2)-(97 G^2 Sn u^4 v^2 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n)/(4 c^8 r^5 (u^2-v^2)^2)-(G Sv u^5 v^2 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2)^2)+(G Sn u^6 v^2 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2)^2)-(2 G Sv u^3 v^4 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n)/(c^8 m r^4 (u^2-v^2)^2)+(2 G Sn u^4 v^4 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n)/(c^8 m r^4 (u^2-v^2)^2)+(97 G^2 Sv u^3 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n)/(c^8 r^5 (u^2-v^2))-(485 G^2 Sn u^4 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n)/(4 c^8 r^5 (u^2-v^2))-(81 G Sv u^5 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n)/(8 c^8 m r^4 (u^2-v^2))+(99 G Sn u^6 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n)/(8 c^8 m r^4 (u^2-v^2))-(291 G^2 Sv u v^2 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n)/(4 c^8 r^5 (u^2-v^2))+(97 G^2 Sn u^2 v^2 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n)/(c^8 r^5 (u^2-v^2))+(7 G Sv u^3 v^2 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n)/(8 c^8 m r^4 (u^2-v^2))-(9 G Sn u^4 v^2 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n)/(8 c^8 m r^4 (u^2-v^2))+(5 G Sv u v^4 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n)/(c^8 m r^4 (u^2-v^2))-(7 G Sn u^2 v^4 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n)/(c^8 m r^4 (u^2-v^2))+(30 G^2 Sv u \[Delta] \[Nu]^2 \[CapitalSigma]n)/(c^8 r^5)-(129 G^2 Sn u^2 \[Delta] \[Nu]^2 \[CapitalSigma]n)/(c^8 r^5)+(441 G Sv u^3 \[Delta] \[Nu]^2 \[CapitalSigma]n)/(4 c^8 m r^4)-(2889 G Sn u^4 \[Delta] \[Nu]^2 \[CapitalSigma]n)/(8 c^8 m r^4)+(57 G^2 Sn v^2 \[Delta] \[Nu]^2 \[CapitalSigma]n)/(2 c^8 r^5)-(75 G Sv u v^2 \[Delta] \[Nu]^2 \[CapitalSigma]n)/(2 c^8 m r^4)+(210 G Sn u^2 v^2 \[Delta] \[Nu]^2 \[CapitalSigma]n)/(c^8 m r^4)-(60 G Sn v^4 \[Delta] \[Nu]^2 \[CapitalSigma]n)/(c^8 m r^4)+(3 G Sv u^7 \[Delta] \[Nu]^2 \[CapitalSigma]n)/(2 c^8 m r^4 (u^2-v^2)^2)-(3 G Sn u^8 \[Delta] \[Nu]^2 \[CapitalSigma]n)/(2 c^8 m r^4 (u^2-v^2)^2)-(3 G Sv u^5 v^2 \[Delta] \[Nu]^2 \[CapitalSigma]n)/(2 c^8 m r^4 (u^2-v^2)^2)+(3 G Sn u^6 v^2 \[Delta] \[Nu]^2 \[CapitalSigma]n)/(2 c^8 m r^4 (u^2-v^2)^2)-(27 G Sv u^5 \[Delta] \[Nu]^2 \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2))+(33 G Sn u^6 \[Delta] \[Nu]^2 \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2))+(21 G Sv u^3 v^2 \[Delta] \[Nu]^2 \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2))-(27 G Sn u^4 v^2 \[Delta] \[Nu]^2 \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2))+(123 G^3 m Sn \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(c^8 r^6)-(54 G^2 Sv u \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(c^8 r^5)+(224 G^2 Sn u^2 \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(c^8 r^5)+(147 G Sv u^3 \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(8 c^8 m r^4)+(2457 G Sn u^4 \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(16 c^8 m r^4)-(603 G^2 Sn v^2 \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(4 c^8 r^5)+(15 G Sv u v^2 \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(4 c^8 m r^4)-(231 G Sn u^2 v^2 \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(2 c^8 m r^4)+(30 G Sn v^4 \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(c^8 m r^4)-(2 G^2 Sv u^5 \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(c^8 r^5 (u^2-v^2)^2)+(2 G^2 Sn u^6 \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(c^8 r^5 (u^2-v^2)^2)+(21 G Sv u^7 \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2)^2)-(21 G Sn u^8 \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2)^2)+(2 G^2 Sv u^3 v^2 \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(c^8 r^5 (u^2-v^2)^2)-(2 G^2 Sn u^4 v^2 \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(c^8 r^5 (u^2-v^2)^2)-(9 G Sv u^5 v^2 \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2)^2)+(9 G Sn u^6 v^2 \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2)^2)-(3 G Sv u^3 v^4 \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(c^8 m r^4 (u^2-v^2)^2)+(3 G Sn u^4 v^4 \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(c^8 m r^4 (u^2-v^2)^2)+(8 G^2 Sv u^3 \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(c^8 r^5 (u^2-v^2))-(10 G^2 Sn u^4 \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(c^8 r^5 (u^2-v^2))-(189 G Sv u^5 \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(8 c^8 m r^4 (u^2-v^2))+(231 G Sn u^6 \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(8 c^8 m r^4 (u^2-v^2))-(6 G^2 Sv u v^2 \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(c^8 r^5 (u^2-v^2))+(8 G^2 Sn u^2 v^2 \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(c^8 r^5 (u^2-v^2))+(63 G Sv u^3 v^2 \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(8 c^8 m r^4 (u^2-v^2))-(81 G Sn u^4 v^2 \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(8 c^8 m r^4 (u^2-v^2))+(15 G Sv u v^4 \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(2 c^8 m r^4 (u^2-v^2))-(21 G Sn u^2 v^4 \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(2 c^8 m r^4 (u^2-v^2))+(15 G^2 Sv u \[Delta] \[Kappa]p \[Nu]^2 \[CapitalSigma]n)/(c^8 r^5)-(129 G^2 Sn u^2 \[Delta] \[Kappa]p \[Nu]^2 \[CapitalSigma]n)/(2 c^8 r^5)+(441 G Sv u^3 \[Delta] \[Kappa]p \[Nu]^2 \[CapitalSigma]n)/(8 c^8 m r^4)-(2889 G Sn u^4 \[Delta] \[Kappa]p \[Nu]^2 \[CapitalSigma]n)/(16 c^8 m r^4)+(57 G^2 Sn v^2 \[Delta] \[Kappa]p \[Nu]^2 \[CapitalSigma]n)/(4 c^8 r^5)-(75 G Sv u v^2 \[Delta] \[Kappa]p \[Nu]^2 \[CapitalSigma]n)/(4 c^8 m r^4)+(105 G Sn u^2 v^2 \[Delta] \[Kappa]p \[Nu]^2 \[CapitalSigma]n)/(c^8 m r^4)-(30 G Sn v^4 \[Delta] \[Kappa]p \[Nu]^2 \[CapitalSigma]n)/(c^8 m r^4)+(3 G Sv u^7 \[Delta] \[Kappa]p \[Nu]^2 \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2)^2)-(3 G Sn u^8 \[Delta] \[Kappa]p \[Nu]^2 \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2)^2)-(3 G Sv u^5 v^2 \[Delta] \[Kappa]p \[Nu]^2 \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2)^2)+(3 G Sn u^6 v^2 \[Delta] \[Kappa]p \[Nu]^2 \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2)^2)-(27 G Sv u^5 \[Delta] \[Kappa]p \[Nu]^2 \[CapitalSigma]n)/(8 c^8 m r^4 (u^2-v^2))+(33 G Sn u^6 \[Delta] \[Kappa]p \[Nu]^2 \[CapitalSigma]n)/(8 c^8 m r^4 (u^2-v^2))+(21 G Sv u^3 v^2 \[Delta] \[Kappa]p \[Nu]^2 \[CapitalSigma]n)/(8 c^8 m r^4 (u^2-v^2))-(27 G Sn u^4 v^2 \[Delta] \[Kappa]p \[Nu]^2 \[CapitalSigma]n)/(8 c^8 m r^4 (u^2-v^2))-(16 G^3 m \[CapitalSigma]n^2)/(c^8 r^6)-(67 G^2 u^2 \[CapitalSigma]n^2)/(c^8 r^5)+(27 G u^4 \[CapitalSigma]n^2)/(4 c^8 m r^4)+(975 G^2 v^2 \[CapitalSigma]n^2)/(16 c^8 r^5)-(77 G u^2 v^2 \[CapitalSigma]n^2)/(16 c^8 m r^4)-(15 G v^4 \[CapitalSigma]n^2)/(16 c^8 m r^4)-(67 G^2 u^6 \[CapitalSigma]n^2)/(4 c^8 r^5 (u^2-v^2)^2)+(3 G u^8 \[CapitalSigma]n^2)/(2 c^8 m r^4 (u^2-v^2)^2)+(67 G^2 u^4 v^2 \[CapitalSigma]n^2)/(4 c^8 r^5 (u^2-v^2)^2)-(23 G u^6 v^2 \[CapitalSigma]n^2)/(8 c^8 m r^4 (u^2-v^2)^2)+(11 G u^4 v^4 \[CapitalSigma]n^2)/(8 c^8 m r^4 (u^2-v^2)^2)+(335 G^2 u^4 \[CapitalSigma]n^2)/(4 c^8 r^5 (u^2-v^2))-(33 G u^6 \[CapitalSigma]n^2)/(4 c^8 m r^4 (u^2-v^2))-(67 G^2 u^2 v^2 \[CapitalSigma]n^2)/(c^8 r^5 (u^2-v^2))+(207 G u^4 v^2 \[CapitalSigma]n^2)/(16 c^8 m r^4 (u^2-v^2))-(77 G u^2 v^4 \[CapitalSigma]n^2)/(16 c^8 m r^4 (u^2-v^2))-(495 G^3 m \[Delta] \[Kappa]m \[CapitalSigma]n^2)/(4 c^8 r^6)+(26 G^2 u^2 \[Delta] \[Kappa]m \[CapitalSigma]n^2)/(c^8 r^5)+(27 G u^4 \[Delta] \[Kappa]m \[CapitalSigma]n^2)/(16 c^8 m r^4)+(123 G^2 v^2 \[Delta] \[Kappa]m \[CapitalSigma]n^2)/(8 c^8 r^5)+(7 G u^2 v^2 \[Delta] \[Kappa]m \[CapitalSigma]n^2)/(8 c^8 m r^4)+(G^2 u^6 \[Delta] \[Kappa]m \[CapitalSigma]n^2)/(2 c^8 r^5 (u^2-v^2)^2)+(3 G u^8 \[Delta] \[Kappa]m \[CapitalSigma]n^2)/(8 c^8 m r^4 (u^2-v^2)^2)-(G^2 u^4 v^2 \[Delta] \[Kappa]m \[CapitalSigma]n^2)/(2 c^8 r^5 (u^2-v^2)^2)-(G u^6 v^2 \[Delta] \[Kappa]m \[CapitalSigma]n^2)/(8 c^8 m r^4 (u^2-v^2)^2)-(G u^4 v^4 \[Delta] \[Kappa]m \[CapitalSigma]n^2)/(4 c^8 m r^4 (u^2-v^2)^2)-(5 G^2 u^4 \[Delta] \[Kappa]m \[CapitalSigma]n^2)/(2 c^8 r^5 (u^2-v^2))-(33 G u^6 \[Delta] \[Kappa]m \[CapitalSigma]n^2)/(16 c^8 m r^4 (u^2-v^2))+(2 G^2 u^2 v^2 \[Delta] \[Kappa]m \[CapitalSigma]n^2)/(c^8 r^5 (u^2-v^2))+(9 G u^4 v^2 \[Delta] \[Kappa]m \[CapitalSigma]n^2)/(16 c^8 m r^4 (u^2-v^2))+(7 G u^2 v^4 \[Delta] \[Kappa]m \[CapitalSigma]n^2)/(8 c^8 m r^4 (u^2-v^2))+(495 G^3 m \[Kappa]p \[CapitalSigma]n^2)/(4 c^8 r^6)-(26 G^2 u^2 \[Kappa]p \[CapitalSigma]n^2)/(c^8 r^5)-(27 G u^4 \[Kappa]p \[CapitalSigma]n^2)/(16 c^8 m r^4)-(123 G^2 v^2 \[Kappa]p \[CapitalSigma]n^2)/(8 c^8 r^5)-(7 G u^2 v^2 \[Kappa]p \[CapitalSigma]n^2)/(8 c^8 m r^4)-(G^2 u^6 \[Kappa]p \[CapitalSigma]n^2)/(2 c^8 r^5 (u^2-v^2)^2)-(3 G u^8 \[Kappa]p \[CapitalSigma]n^2)/(8 c^8 m r^4 (u^2-v^2)^2)+(G^2 u^4 v^2 \[Kappa]p \[CapitalSigma]n^2)/(2 c^8 r^5 (u^2-v^2)^2)+(G u^6 v^2 \[Kappa]p \[CapitalSigma]n^2)/(8 c^8 m r^4 (u^2-v^2)^2)+(G u^4 v^4 \[Kappa]p \[CapitalSigma]n^2)/(4 c^8 m r^4 (u^2-v^2)^2)+(5 G^2 u^4 \[Kappa]p \[CapitalSigma]n^2)/(2 c^8 r^5 (u^2-v^2))+(33 G u^6 \[Kappa]p \[CapitalSigma]n^2)/(16 c^8 m r^4 (u^2-v^2))-(2 G^2 u^2 v^2 \[Kappa]p \[CapitalSigma]n^2)/(c^8 r^5 (u^2-v^2))-(9 G u^4 v^2 \[Kappa]p \[CapitalSigma]n^2)/(16 c^8 m r^4 (u^2-v^2))-(7 G u^2 v^4 \[Kappa]p \[CapitalSigma]n^2)/(8 c^8 m r^4 (u^2-v^2))-(2399 G^3 m \[Nu] \[CapitalSigma]n^2)/(8 c^8 r^6)+(17 G^2 u^2 \[Nu] \[CapitalSigma]n^2)/(4 c^8 r^5)-(27 G u^4 \[Nu] \[CapitalSigma]n^2)/(c^8 m r^4)-(2811 G^2 v^2 \[Nu] \[CapitalSigma]n^2)/(16 c^8 r^5)+(77 G u^2 v^2 \[Nu] \[CapitalSigma]n^2)/(4 c^8 m r^4)-(15 G v^4 \[Nu] \[CapitalSigma]n^2)/(8 c^8 m r^4)+(47 G^2 u^6 \[Nu] \[CapitalSigma]n^2)/(4 c^8 r^5 (u^2-v^2)^2)-(6 G u^8 \[Nu] \[CapitalSigma]n^2)/(c^8 m r^4 (u^2-v^2)^2)-(47 G^2 u^4 v^2 \[Nu] \[CapitalSigma]n^2)/(4 c^8 r^5 (u^2-v^2)^2)+(107 G u^6 v^2 \[Nu] \[CapitalSigma]n^2)/(8 c^8 m r^4 (u^2-v^2)^2)-(59 G u^4 v^4 \[Nu] \[CapitalSigma]n^2)/(8 c^8 m r^4 (u^2-v^2)^2)-(235 G^2 u^4 \[Nu] \[CapitalSigma]n^2)/(4 c^8 r^5 (u^2-v^2))+(33 G u^6 \[Nu] \[CapitalSigma]n^2)/(c^8 m r^4 (u^2-v^2))+(47 G^2 u^2 v^2 \[Nu] \[CapitalSigma]n^2)/(c^8 r^5 (u^2-v^2))-(963 G u^4 v^2 \[Nu] \[CapitalSigma]n^2)/(16 c^8 m r^4 (u^2-v^2))+(413 G u^2 v^4 \[Nu] \[CapitalSigma]n^2)/(16 c^8 m r^4 (u^2-v^2))-(331 G^3 m \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]n^2)/(8 c^8 r^6)-(985 G^2 u^2 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]n^2)/(8 c^8 r^5)+(27 G u^4 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]n^2)/(8 c^8 m r^4)+(507 G^2 v^2 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]n^2)/(8 c^8 r^5)+(357 G u^2 v^2 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]n^2)/(16 c^8 m r^4)-(315 G v^4 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]n^2)/(32 c^8 m r^4)-(97 G^2 u^6 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]n^2)/(8 c^8 r^5 (u^2-v^2)^2)+(3 G u^8 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]n^2)/(4 c^8 m r^4 (u^2-v^2)^2)+(97 G^2 u^4 v^2 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]n^2)/(8 c^8 r^5 (u^2-v^2)^2)-(3 G u^4 v^4 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]n^2)/(4 c^8 m r^4 (u^2-v^2)^2)+(485 G^2 u^4 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]n^2)/(8 c^8 r^5 (u^2-v^2))-(33 G u^6 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]n^2)/(8 c^8 m r^4 (u^2-v^2))-(97 G^2 u^2 v^2 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]n^2)/(2 c^8 r^5 (u^2-v^2))+(21 G u^2 v^4 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]n^2)/(8 c^8 m r^4 (u^2-v^2))-(1649 G^3 m \[Kappa]p \[Nu] \[CapitalSigma]n^2)/(8 c^8 r^6)+(1401 G^2 u^2 \[Kappa]p \[Nu] \[CapitalSigma]n^2)/(8 c^8 r^5)-(261 G^2 v^2 \[Kappa]p \[Nu] \[CapitalSigma]n^2)/(8 c^8 r^5)-(329 G u^2 v^2 \[Kappa]p \[Nu] \[CapitalSigma]n^2)/(16 c^8 m r^4)+(315 G v^4 \[Kappa]p \[Nu] \[CapitalSigma]n^2)/(32 c^8 m r^4)+(105 G^2 u^6 \[Kappa]p \[Nu] \[CapitalSigma]n^2)/(8 c^8 r^5 (u^2-v^2)^2)-(105 G^2 u^4 v^2 \[Kappa]p \[Nu] \[CapitalSigma]n^2)/(8 c^8 r^5 (u^2-v^2)^2)-(G u^6 v^2 \[Kappa]p \[Nu] \[CapitalSigma]n^2)/(4 c^8 m r^4 (u^2-v^2)^2)+(G u^4 v^4 \[Kappa]p \[Nu] \[CapitalSigma]n^2)/(4 c^8 m r^4 (u^2-v^2)^2)-(525 G^2 u^4 \[Kappa]p \[Nu] \[CapitalSigma]n^2)/(8 c^8 r^5 (u^2-v^2))+(105 G^2 u^2 v^2 \[Kappa]p \[Nu] \[CapitalSigma]n^2)/(2 c^8 r^5 (u^2-v^2))+(9 G u^4 v^2 \[Kappa]p \[Nu] \[CapitalSigma]n^2)/(8 c^8 m r^4 (u^2-v^2))-(7 G u^2 v^4 \[Kappa]p \[Nu] \[CapitalSigma]n^2)/(8 c^8 m r^4 (u^2-v^2))-(431 G^3 m \[Nu]^2 \[CapitalSigma]n^2)/(c^8 r^6)+(1777 G^2 u^2 \[Nu]^2 \[CapitalSigma]n^2)/(4 c^8 r^5)+(459 G u^4 \[Nu]^2 \[CapitalSigma]n^2)/(4 c^8 m r^4)+(1731 G^2 v^2 \[Nu]^2 \[CapitalSigma]n^2)/(16 c^8 r^5)+(1211 G u^2 v^2 \[Nu]^2 \[CapitalSigma]n^2)/(16 c^8 m r^4)-(135 G v^4 \[Nu]^2 \[CapitalSigma]n^2)/(8 c^8 m r^4)+(25 G^2 u^6 \[Nu]^2 \[CapitalSigma]n^2)/(c^8 r^5 (u^2-v^2)^2)+(51 G u^8 \[Nu]^2 \[CapitalSigma]n^2)/(2 c^8 m r^4 (u^2-v^2)^2)-(25 G^2 u^4 v^2 \[Nu]^2 \[CapitalSigma]n^2)/(c^8 r^5 (u^2-v^2)^2)-(271 G u^6 v^2 \[Nu]^2 \[CapitalSigma]n^2)/(8 c^8 m r^4 (u^2-v^2)^2)+(67 G u^4 v^4 \[Nu]^2 \[CapitalSigma]n^2)/(8 c^8 m r^4 (u^2-v^2)^2)-(125 G^2 u^4 \[Nu]^2 \[CapitalSigma]n^2)/(c^8 r^5 (u^2-v^2))-(561 G u^6 \[Nu]^2 \[CapitalSigma]n^2)/(4 c^8 m r^4 (u^2-v^2))+(100 G^2 u^2 v^2 \[Nu]^2 \[CapitalSigma]n^2)/(c^8 r^5 (u^2-v^2))+(2439 G u^4 v^2 \[Nu]^2 \[CapitalSigma]n^2)/(16 c^8 m r^4 (u^2-v^2))-(469 G u^2 v^4 \[Nu]^2 \[CapitalSigma]n^2)/(16 c^8 m r^4 (u^2-v^2))+(123 G^3 m \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]n^2)/(4 c^8 r^6)+(577 G^2 u^2 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]n^2)/(8 c^8 r^5)+(2673 G u^4 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]n^2)/(32 c^8 m r^4)-(165 G^2 v^2 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]n^2)/(4 c^8 r^5)-(441 G u^2 v^2 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]n^2)/(8 c^8 m r^4)+(15 G v^4 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]n^2)/(c^8 m r^4)+(G^2 u^6 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]n^2)/(2 c^8 r^5 (u^2-v^2)^2)-(9 G u^8 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]n^2)/(8 c^8 m r^4 (u^2-v^2)^2)-(G^2 u^4 v^2 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]n^2)/(2 c^8 r^5 (u^2-v^2)^2)+(3 G u^6 v^2 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]n^2)/(8 c^8 m r^4 (u^2-v^2)^2)+(3 G u^4 v^4 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]n^2)/(4 c^8 m r^4 (u^2-v^2)^2)-(5 G^2 u^4 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]n^2)/(2 c^8 r^5 (u^2-v^2))+(99 G u^6 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]n^2)/(16 c^8 m r^4 (u^2-v^2))+(2 G^2 u^2 v^2 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]n^2)/(c^8 r^5 (u^2-v^2))-(27 G u^4 v^2 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]n^2)/(16 c^8 m r^4 (u^2-v^2))-(21 G u^2 v^4 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]n^2)/(8 c^8 m r^4 (u^2-v^2))-(264 G^3 m \[Kappa]p \[Nu]^2 \[CapitalSigma]n^2)/(c^8 r^6)-(2403 G^2 u^2 \[Kappa]p \[Nu]^2 \[CapitalSigma]n^2)/(8 c^8 r^5)-(2349 G u^4 \[Kappa]p \[Nu]^2 \[CapitalSigma]n^2)/(32 c^8 m r^4)+(795 G^2 v^2 \[Kappa]p \[Nu]^2 \[CapitalSigma]n^2)/(4 c^8 r^5)+(203 G u^2 v^2 \[Kappa]p \[Nu]^2 \[CapitalSigma]n^2)/(2 c^8 m r^4)-(555 G v^4 \[Kappa]p \[Nu]^2 \[CapitalSigma]n^2)/(16 c^8 m r^4)-(99 G^2 u^6 \[Kappa]p \[Nu]^2 \[CapitalSigma]n^2)/(4 c^8 r^5 (u^2-v^2)^2)+(27 G u^8 \[Kappa]p \[Nu]^2 \[CapitalSigma]n^2)/(8 c^8 m r^4 (u^2-v^2)^2)+(99 G^2 u^4 v^2 \[Kappa]p \[Nu]^2 \[CapitalSigma]n^2)/(4 c^8 r^5 (u^2-v^2)^2)-(5 G u^6 v^2 \[Kappa]p \[Nu]^2 \[CapitalSigma]n^2)/(8 c^8 m r^4 (u^2-v^2)^2)-(11 G u^4 v^4 \[Kappa]p \[Nu]^2 \[CapitalSigma]n^2)/(4 c^8 m r^4 (u^2-v^2)^2)+(495 G^2 u^4 \[Kappa]p \[Nu]^2 \[CapitalSigma]n^2)/(4 c^8 r^5 (u^2-v^2))-(297 G u^6 \[Kappa]p \[Nu]^2 \[CapitalSigma]n^2)/(16 c^8 m r^4 (u^2-v^2))-(99 G^2 u^2 v^2 \[Kappa]p \[Nu]^2 \[CapitalSigma]n^2)/(c^8 r^5 (u^2-v^2))+(45 G u^4 v^2 \[Kappa]p \[Nu]^2 \[CapitalSigma]n^2)/(16 c^8 m r^4 (u^2-v^2))+(77 G u^2 v^4 \[Kappa]p \[Nu]^2 \[CapitalSigma]n^2)/(8 c^8 m r^4 (u^2-v^2))+(129 G^2 u^2 \[Nu]^3 \[CapitalSigma]n^2)/(c^8 r^5)+(2889 G u^4 \[Nu]^3 \[CapitalSigma]n^2)/(8 c^8 m r^4)-(57 G^2 v^2 \[Nu]^3 \[CapitalSigma]n^2)/(2 c^8 r^5)-(210 G u^2 v^2 \[Nu]^3 \[CapitalSigma]n^2)/(c^8 m r^4)+(60 G v^4 \[Nu]^3 \[CapitalSigma]n^2)/(c^8 m r^4)+(3 G u^8 \[Nu]^3 \[CapitalSigma]n^2)/(2 c^8 m r^4 (u^2-v^2)^2)-(3 G u^6 v^2 \[Nu]^3 \[CapitalSigma]n^2)/(2 c^8 m r^4 (u^2-v^2)^2)-(33 G u^6 \[Nu]^3 \[CapitalSigma]n^2)/(4 c^8 m r^4 (u^2-v^2))+(27 G u^4 v^2 \[Nu]^3 \[CapitalSigma]n^2)/(4 c^8 m r^4 (u^2-v^2))+(129 G^2 u^2 \[Kappa]p \[Nu]^3 \[CapitalSigma]n^2)/(2 c^8 r^5)+(2889 G u^4 \[Kappa]p \[Nu]^3 \[CapitalSigma]n^2)/(16 c^8 m r^4)-(57 G^2 v^2 \[Kappa]p \[Nu]^3 \[CapitalSigma]n^2)/(4 c^8 r^5)-(105 G u^2 v^2 \[Kappa]p \[Nu]^3 \[CapitalSigma]n^2)/(c^8 m r^4)+(30 G v^4 \[Kappa]p \[Nu]^3 \[CapitalSigma]n^2)/(c^8 m r^4)+(3 G u^8 \[Kappa]p \[Nu]^3 \[CapitalSigma]n^2)/(4 c^8 m r^4 (u^2-v^2)^2)-(3 G u^6 v^2 \[Kappa]p \[Nu]^3 \[CapitalSigma]n^2)/(4 c^8 m r^4 (u^2-v^2)^2)-(33 G u^6 \[Kappa]p \[Nu]^3 \[CapitalSigma]n^2)/(8 c^8 m r^4 (u^2-v^2))+(27 G u^4 v^2 \[Kappa]p \[Nu]^3 \[CapitalSigma]n^2)/(8 c^8 m r^4 (u^2-v^2))+(75 G^2 Snv \[Delta] \[CapitalSigma]nv)/(4 c^8 r^5)-(87 G^2 Snv \[Delta] \[Nu] \[CapitalSigma]nv)/(8 c^8 r^5)+(45 G^2 \[CapitalSigma]nv^2)/(8 c^8 r^5)-(99 G^2 \[Nu] \[CapitalSigma]nv^2)/(4 c^8 r^5)+(9 G^2 \[Nu]^2 \[CapitalSigma]nv^2)/(c^8 r^5)-(5 G^2 Sv \[Delta] \[CapitalSigma]v)/(4 c^8 r^5)-(27 G^2 Sn u \[Delta] \[CapitalSigma]v)/(2 c^8 r^5)+(15 G Sv u^2 \[Delta] \[CapitalSigma]v)/(c^8 m r^4)-(21 G Sn u^3 \[Delta] \[CapitalSigma]v)/(2 c^8 m r^4)-(3 G Sv v^2 \[Delta] \[CapitalSigma]v)/(2 c^8 m r^4)-(5 G^2 Sv u^4 \[Delta] \[CapitalSigma]v)/(2 c^8 r^5 (u^2-v^2)^2)+(5 G^2 Sn u^5 \[Delta] \[CapitalSigma]v)/(2 c^8 r^5 (u^2-v^2)^2)+(3 G Sv u^6 \[Delta] \[CapitalSigma]v)/(c^8 m r^4 (u^2-v^2)^2)-(3 G Sn u^7 \[Delta] \[CapitalSigma]v)/(c^8 m r^4 (u^2-v^2)^2)+(5 G^2 Sv u^2 v^2 \[Delta] \[CapitalSigma]v)/(2 c^8 r^5 (u^2-v^2)^2)-(5 G^2 Sn u^3 v^2 \[Delta] \[CapitalSigma]v)/(2 c^8 r^5 (u^2-v^2)^2)-(3 G Sv u^4 v^2 \[Delta] \[CapitalSigma]v)/(c^8 m r^4 (u^2-v^2)^2)+(3 G Sn u^5 v^2 \[Delta] \[CapitalSigma]v)/(c^8 m r^4 (u^2-v^2)^2)+(15 G^2 Sv u^2 \[Delta] \[CapitalSigma]v)/(2 c^8 r^5 (u^2-v^2))-(10 G^2 Sn u^3 \[Delta] \[CapitalSigma]v)/(c^8 r^5 (u^2-v^2))-(21 G Sv u^4 \[Delta] \[CapitalSigma]v)/(2 c^8 m r^4 (u^2-v^2))+(27 G Sn u^5 \[Delta] \[CapitalSigma]v)/(2 c^8 m r^4 (u^2-v^2))+(15 G^2 Sn u v^2 \[Delta] \[CapitalSigma]v)/(2 c^8 r^5 (u^2-v^2))+(15 G Sv u^2 v^2 \[Delta] \[CapitalSigma]v)/(2 c^8 m r^4 (u^2-v^2))-(21 G Sn u^3 v^2 \[Delta] \[CapitalSigma]v)/(2 c^8 m r^4 (u^2-v^2))+(5 G^2 Sv v^2 \[Delta] \[CapitalSigma]v)/(c^8 r^5 (-u^2+v^2))+(7 G^2 Sv \[Kappa]m \[CapitalSigma]v)/(2 c^8 r^5)-(75 G^2 Sn u \[Kappa]m \[CapitalSigma]v)/(4 c^8 r^5)+(15 G Sv u^2 \[Kappa]m \[CapitalSigma]v)/(4 c^8 m r^4)-(21 G Sn u^3 \[Kappa]m \[CapitalSigma]v)/(8 c^8 m r^4)+(3 G Sv v^2 \[Kappa]m \[CapitalSigma]v)/(8 c^8 m r^4)-(5 G Sn u v^2 \[Kappa]m \[CapitalSigma]v)/(4 c^8 m r^4)+(G^2 Sv u^4 \[Kappa]m \[CapitalSigma]v)/(c^8 r^5 (u^2-v^2)^2)-(G^2 Sn u^5 \[Kappa]m \[CapitalSigma]v)/(c^8 r^5 (u^2-v^2)^2)+(3 G Sv u^6 \[Kappa]m \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)-(3 G Sn u^7 \[Kappa]m \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)-(G^2 Sv u^2 v^2 \[Kappa]m \[CapitalSigma]v)/(c^8 r^5 (u^2-v^2)^2)+(G^2 Sn u^3 v^2 \[Kappa]m \[CapitalSigma]v)/(c^8 r^5 (u^2-v^2)^2)-(G Sv u^4 v^2 \[Kappa]m \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)+(G Sn u^5 v^2 \[Kappa]m \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)-(G Sv u^2 v^4 \[Kappa]m \[CapitalSigma]v)/(2 c^8 m r^4 (u^2-v^2)^2)+(G Sn u^3 v^4 \[Kappa]m \[CapitalSigma]v)/(2 c^8 m r^4 (u^2-v^2)^2)-(3 G^2 Sv u^2 \[Kappa]m \[CapitalSigma]v)/(c^8 r^5 (u^2-v^2))+(4 G^2 Sn u^3 \[Kappa]m \[CapitalSigma]v)/(c^8 r^5 (u^2-v^2))-(21 G Sv u^4 \[Kappa]m \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))+(27 G Sn u^5 \[Kappa]m \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))-(3 G^2 Sn u v^2 \[Kappa]m \[CapitalSigma]v)/(c^8 r^5 (u^2-v^2))+(5 G Sv u^2 v^2 \[Kappa]m \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))-(7 G Sn u^3 v^2 \[Kappa]m \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))-(5 G Sn u v^4 \[Kappa]m \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2))-(2 G^2 Sv v^2 \[Kappa]m \[CapitalSigma]v)/(c^8 r^5 (-u^2+v^2))-(3 G Sv v^4 \[Kappa]m \[CapitalSigma]v)/(4 c^8 m r^4 (-u^2+v^2))-(7 G^2 Sv \[Delta] \[Kappa]p \[CapitalSigma]v)/(2 c^8 r^5)+(75 G^2 Sn u \[Delta] \[Kappa]p \[CapitalSigma]v)/(4 c^8 r^5)-(15 G Sv u^2 \[Delta] \[Kappa]p \[CapitalSigma]v)/(4 c^8 m r^4)+(21 G Sn u^3 \[Delta] \[Kappa]p \[CapitalSigma]v)/(8 c^8 m r^4)-(3 G Sv v^2 \[Delta] \[Kappa]p \[CapitalSigma]v)/(8 c^8 m r^4)+(5 G Sn u v^2 \[Delta] \[Kappa]p \[CapitalSigma]v)/(4 c^8 m r^4)-(G^2 Sv u^4 \[Delta] \[Kappa]p \[CapitalSigma]v)/(c^8 r^5 (u^2-v^2)^2)+(G^2 Sn u^5 \[Delta] \[Kappa]p \[CapitalSigma]v)/(c^8 r^5 (u^2-v^2)^2)-(3 G Sv u^6 \[Delta] \[Kappa]p \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)+(3 G Sn u^7 \[Delta] \[Kappa]p \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)+(G^2 Sv u^2 v^2 \[Delta] \[Kappa]p \[CapitalSigma]v)/(c^8 r^5 (u^2-v^2)^2)-(G^2 Sn u^3 v^2 \[Delta] \[Kappa]p \[CapitalSigma]v)/(c^8 r^5 (u^2-v^2)^2)+(G Sv u^4 v^2 \[Delta] \[Kappa]p \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)-(G Sn u^5 v^2 \[Delta] \[Kappa]p \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)+(G Sv u^2 v^4 \[Delta] \[Kappa]p \[CapitalSigma]v)/(2 c^8 m r^4 (u^2-v^2)^2)-(G Sn u^3 v^4 \[Delta] \[Kappa]p \[CapitalSigma]v)/(2 c^8 m r^4 (u^2-v^2)^2)+(3 G^2 Sv u^2 \[Delta] \[Kappa]p \[CapitalSigma]v)/(c^8 r^5 (u^2-v^2))-(4 G^2 Sn u^3 \[Delta] \[Kappa]p \[CapitalSigma]v)/(c^8 r^5 (u^2-v^2))+(21 G Sv u^4 \[Delta] \[Kappa]p \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))-(27 G Sn u^5 \[Delta] \[Kappa]p \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))+(3 G^2 Sn u v^2 \[Delta] \[Kappa]p \[CapitalSigma]v)/(c^8 r^5 (u^2-v^2))-(5 G Sv u^2 v^2 \[Delta] \[Kappa]p \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))+(7 G Sn u^3 v^2 \[Delta] \[Kappa]p \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))+(5 G Sn u v^4 \[Delta] \[Kappa]p \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2))+(2 G^2 Sv v^2 \[Delta] \[Kappa]p \[CapitalSigma]v)/(c^8 r^5 (-u^2+v^2))+(3 G Sv v^4 \[Delta] \[Kappa]p \[CapitalSigma]v)/(4 c^8 m r^4 (-u^2+v^2))-(633 G^2 Sv \[Delta] \[Nu] \[CapitalSigma]v)/(8 c^8 r^5)+(765 G^2 Sn u \[Delta] \[Nu] \[CapitalSigma]v)/(4 c^8 r^5)-(270 G Sv u^2 \[Delta] \[Nu] \[CapitalSigma]v)/(c^8 m r^4)+(294 G Sn u^3 \[Delta] \[Nu] \[CapitalSigma]v)/(c^8 m r^4)+(309 G Sv v^2 \[Delta] \[Nu] \[CapitalSigma]v)/(8 c^8 m r^4)-(415 G Sn u v^2 \[Delta] \[Nu] \[CapitalSigma]v)/(8 c^8 m r^4)-(89 G^2 Sv u^4 \[Delta] \[Nu] \[CapitalSigma]v)/(4 c^8 r^5 (u^2-v^2)^2)+(89 G^2 Sn u^5 \[Delta] \[Nu] \[CapitalSigma]v)/(4 c^8 r^5 (u^2-v^2)^2)-(63 G Sv u^6 \[Delta] \[Nu] \[CapitalSigma]v)/(2 c^8 m r^4 (u^2-v^2)^2)+(63 G Sn u^7 \[Delta] \[Nu] \[CapitalSigma]v)/(2 c^8 m r^4 (u^2-v^2)^2)+(89 G^2 Sv u^2 v^2 \[Delta] \[Nu] \[CapitalSigma]v)/(4 c^8 r^5 (u^2-v^2)^2)-(89 G^2 Sn u^3 v^2 \[Delta] \[Nu] \[CapitalSigma]v)/(4 c^8 r^5 (u^2-v^2)^2)+(149 G Sv u^4 v^2 \[Delta] \[Nu] \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)-(149 G Sn u^5 v^2 \[Delta] \[Nu] \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)-(23 G Sv u^2 v^4 \[Delta] \[Nu] \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)+(23 G Sn u^3 v^4 \[Delta] \[Nu] \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)+(267 G^2 Sv u^2 \[Delta] \[Nu] \[CapitalSigma]v)/(4 c^8 r^5 (u^2-v^2))-(89 G^2 Sn u^3 \[Delta] \[Nu] \[CapitalSigma]v)/(c^8 r^5 (u^2-v^2))+(441 G Sv u^4 \[Delta] \[Nu] \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2))-(567 G Sn u^5 \[Delta] \[Nu] \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2))+(267 G^2 Sn u v^2 \[Delta] \[Nu] \[CapitalSigma]v)/(4 c^8 r^5 (u^2-v^2))-(745 G Sv u^2 v^2 \[Delta] \[Nu] \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))+(1043 G Sn u^3 v^2 \[Delta] \[Nu] \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))-(115 G Sn u v^4 \[Delta] \[Nu] \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))+(89 G^2 Sv v^2 \[Delta] \[Nu] \[CapitalSigma]v)/(2 c^8 r^5 (-u^2+v^2))-(69 G Sv v^4 \[Delta] \[Nu] \[CapitalSigma]v)/(8 c^8 m r^4 (-u^2+v^2))-(235 G^2 Sv \[Kappa]m \[Nu] \[CapitalSigma]v)/(4 c^8 r^5)+(126 G^2 Sn u \[Kappa]m \[Nu] \[CapitalSigma]v)/(c^8 r^5)+(15 G Sv u^2 \[Kappa]m \[Nu] \[CapitalSigma]v)/(c^8 m r^4)-(231 G Sn u^3 \[Kappa]m \[Nu] \[CapitalSigma]v)/(8 c^8 m r^4)+(9 G Sv v^2 \[Kappa]m \[Nu] \[CapitalSigma]v)/(8 c^8 m r^4)-(5 G Sn u v^2 \[Kappa]m \[Nu] \[CapitalSigma]v)/(2 c^8 m r^4)-(97 G^2 Sv u^4 \[Kappa]m \[Nu] \[CapitalSigma]v)/(4 c^8 r^5 (u^2-v^2)^2)+(97 G^2 Sn u^5 \[Kappa]m \[Nu] \[CapitalSigma]v)/(4 c^8 r^5 (u^2-v^2)^2)+(3 G Sv u^6 \[Kappa]m \[Nu] \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)-(3 G Sn u^7 \[Kappa]m \[Nu] \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)+(97 G^2 Sv u^2 v^2 \[Kappa]m \[Nu] \[CapitalSigma]v)/(4 c^8 r^5 (u^2-v^2)^2)-(97 G^2 Sn u^3 v^2 \[Kappa]m \[Nu] \[CapitalSigma]v)/(4 c^8 r^5 (u^2-v^2)^2)+(G Sv u^4 v^2 \[Kappa]m \[Nu] \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)-(G Sn u^5 v^2 \[Kappa]m \[Nu] \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)-(G Sv u^2 v^4 \[Kappa]m \[Nu] \[CapitalSigma]v)/(c^8 m r^4 (u^2-v^2)^2)+(G Sn u^3 v^4 \[Kappa]m \[Nu] \[CapitalSigma]v)/(c^8 m r^4 (u^2-v^2)^2)+(291 G^2 Sv u^2 \[Kappa]m \[Nu] \[CapitalSigma]v)/(4 c^8 r^5 (u^2-v^2))-(97 G^2 Sn u^3 \[Kappa]m \[Nu] \[CapitalSigma]v)/(c^8 r^5 (u^2-v^2))-(21 G Sv u^4 \[Kappa]m \[Nu] \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))+(27 G Sn u^5 \[Kappa]m \[Nu] \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))+(291 G^2 Sn u v^2 \[Kappa]m \[Nu] \[CapitalSigma]v)/(4 c^8 r^5 (u^2-v^2))-(5 G Sv u^2 v^2 \[Kappa]m \[Nu] \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))+(7 G Sn u^3 v^2 \[Kappa]m \[Nu] \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))-(5 G Sn u v^4 \[Kappa]m \[Nu] \[CapitalSigma]v)/(2 c^8 m r^4 (u^2-v^2))+(97 G^2 Sv v^2 \[Kappa]m \[Nu] \[CapitalSigma]v)/(2 c^8 r^5 (-u^2+v^2))-(3 G Sv v^4 \[Kappa]m \[Nu] \[CapitalSigma]v)/(2 c^8 m r^4 (-u^2+v^2))+(231 G^2 Sv \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]v)/(4 c^8 r^5)-(219 G^2 Sn u \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]v)/(2 c^8 r^5)-(45 G Sv u^2 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]v)/(2 c^8 m r^4)+(273 G Sn u^3 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]v)/(8 c^8 m r^4)-(15 G Sv v^2 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]v)/(8 c^8 m r^4)+(5 G Sn u v^2 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]v)/(c^8 m r^4)+(97 G^2 Sv u^4 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]v)/(4 c^8 r^5 (u^2-v^2)^2)-(97 G^2 Sn u^5 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]v)/(4 c^8 r^5 (u^2-v^2)^2)-(9 G Sv u^6 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)+(9 G Sn u^7 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)-(97 G^2 Sv u^2 v^2 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]v)/(4 c^8 r^5 (u^2-v^2)^2)+(97 G^2 Sn u^3 v^2 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]v)/(4 c^8 r^5 (u^2-v^2)^2)+(G Sv u^4 v^2 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)-(G Sn u^5 v^2 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)+(2 G Sv u^2 v^4 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]v)/(c^8 m r^4 (u^2-v^2)^2)-(2 G Sn u^3 v^4 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]v)/(c^8 m r^4 (u^2-v^2)^2)-(291 G^2 Sv u^2 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]v)/(4 c^8 r^5 (u^2-v^2))+(97 G^2 Sn u^3 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]v)/(c^8 r^5 (u^2-v^2))+(63 G Sv u^4 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))-(81 G Sn u^5 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))-(291 G^2 Sn u v^2 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]v)/(4 c^8 r^5 (u^2-v^2))-(5 G Sv u^2 v^2 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))+(7 G Sn u^3 v^2 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))+(5 G Sn u v^4 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]v)/(c^8 m r^4 (u^2-v^2))-(97 G^2 Sv v^2 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]v)/(2 c^8 r^5 (-u^2+v^2))+(3 G Sv v^4 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]v)/(c^8 m r^4 (-u^2+v^2))-(3 G^2 Sv \[Delta] \[Nu]^2 \[CapitalSigma]v)/(c^8 r^5)+(30 G^2 Sn u \[Delta] \[Nu]^2 \[CapitalSigma]v)/(c^8 r^5)-(30 G Sv u^2 \[Delta] \[Nu]^2 \[CapitalSigma]v)/(c^8 m r^4)+(441 G Sn u^3 \[Delta] \[Nu]^2 \[CapitalSigma]v)/(4 c^8 m r^4)+(15 G Sv v^2 \[Delta] \[Nu]^2 \[CapitalSigma]v)/(4 c^8 m r^4)-(75 G Sn u v^2 \[Delta] \[Nu]^2 \[CapitalSigma]v)/(2 c^8 m r^4)-(3 G Sv u^6 \[Delta] \[Nu]^2 \[CapitalSigma]v)/(2 c^8 m r^4 (u^2-v^2)^2)+(3 G Sn u^7 \[Delta] \[Nu]^2 \[CapitalSigma]v)/(2 c^8 m r^4 (u^2-v^2)^2)+(3 G Sv u^4 v^2 \[Delta] \[Nu]^2 \[CapitalSigma]v)/(2 c^8 m r^4 (u^2-v^2)^2)-(3 G Sn u^5 v^2 \[Delta] \[Nu]^2 \[CapitalSigma]v)/(2 c^8 m r^4 (u^2-v^2)^2)+(21 G Sv u^4 \[Delta] \[Nu]^2 \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2))-(27 G Sn u^5 \[Delta] \[Nu]^2 \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2))-(15 G Sv u^2 v^2 \[Delta] \[Nu]^2 \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2))+(21 G Sn u^3 v^2 \[Delta] \[Nu]^2 \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2))+(12 G^2 Sv \[Kappa]m \[Nu]^2 \[CapitalSigma]v)/(c^8 r^5)-(54 G^2 Sn u \[Kappa]m \[Nu]^2 \[CapitalSigma]v)/(c^8 r^5)-(75 G Sv u^2 \[Kappa]m \[Nu]^2 \[CapitalSigma]v)/(2 c^8 m r^4)+(147 G Sn u^3 \[Kappa]m \[Nu]^2 \[CapitalSigma]v)/(8 c^8 m r^4)+(9 G Sv v^2 \[Kappa]m \[Nu]^2 \[CapitalSigma]v)/(8 c^8 m r^4)+(15 G Sn u v^2 \[Kappa]m \[Nu]^2 \[CapitalSigma]v)/(4 c^8 m r^4)+(2 G^2 Sv u^4 \[Kappa]m \[Nu]^2 \[CapitalSigma]v)/(c^8 r^5 (u^2-v^2)^2)-(2 G^2 Sn u^5 \[Kappa]m \[Nu]^2 \[CapitalSigma]v)/(c^8 r^5 (u^2-v^2)^2)-(21 G Sv u^6 \[Kappa]m \[Nu]^2 \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)+(21 G Sn u^7 \[Kappa]m \[Nu]^2 \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)-(2 G^2 Sv u^2 v^2 \[Kappa]m \[Nu]^2 \[CapitalSigma]v)/(c^8 r^5 (u^2-v^2)^2)+(2 G^2 Sn u^3 v^2 \[Kappa]m \[Nu]^2 \[CapitalSigma]v)/(c^8 r^5 (u^2-v^2)^2)+(9 G Sv u^4 v^2 \[Kappa]m \[Nu]^2 \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)-(9 G Sn u^5 v^2 \[Kappa]m \[Nu]^2 \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)+(3 G Sv u^2 v^4 \[Kappa]m \[Nu]^2 \[CapitalSigma]v)/(c^8 m r^4 (u^2-v^2)^2)-(3 G Sn u^3 v^4 \[Kappa]m \[Nu]^2 \[CapitalSigma]v)/(c^8 m r^4 (u^2-v^2)^2)-(6 G^2 Sv u^2 \[Kappa]m \[Nu]^2 \[CapitalSigma]v)/(c^8 r^5 (u^2-v^2))+(8 G^2 Sn u^3 \[Kappa]m \[Nu]^2 \[CapitalSigma]v)/(c^8 r^5 (u^2-v^2))+(147 G Sv u^4 \[Kappa]m \[Nu]^2 \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))-(189 G Sn u^5 \[Kappa]m \[Nu]^2 \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))-(6 G^2 Sn u v^2 \[Kappa]m \[Nu]^2 \[CapitalSigma]v)/(c^8 r^5 (u^2-v^2))-(45 G Sv u^2 v^2 \[Kappa]m \[Nu]^2 \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))+(63 G Sn u^3 v^2 \[Kappa]m \[Nu]^2 \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))+(15 G Sn u v^4 \[Kappa]m \[Nu]^2 \[CapitalSigma]v)/(2 c^8 m r^4 (u^2-v^2))-(4 G^2 Sv v^2 \[Kappa]m \[Nu]^2 \[CapitalSigma]v)/(c^8 r^5 (-u^2+v^2))+(9 G Sv v^4 \[Kappa]m \[Nu]^2 \[CapitalSigma]v)/(2 c^8 m r^4 (-u^2+v^2))-(3 G^2 Sv \[Delta] \[Kappa]p \[Nu]^2 \[CapitalSigma]v)/(2 c^8 r^5)+(15 G^2 Sn u \[Delta] \[Kappa]p \[Nu]^2 \[CapitalSigma]v)/(c^8 r^5)-(15 G Sv u^2 \[Delta] \[Kappa]p \[Nu]^2 \[CapitalSigma]v)/(c^8 m r^4)+(441 G Sn u^3 \[Delta] \[Kappa]p \[Nu]^2 \[CapitalSigma]v)/(8 c^8 m r^4)+(15 G Sv v^2 \[Delta] \[Kappa]p \[Nu]^2 \[CapitalSigma]v)/(8 c^8 m r^4)-(75 G Sn u v^2 \[Delta] \[Kappa]p \[Nu]^2 \[CapitalSigma]v)/(4 c^8 m r^4)-(3 G Sv u^6 \[Delta] \[Kappa]p \[Nu]^2 \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)+(3 G Sn u^7 \[Delta] \[Kappa]p \[Nu]^2 \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)+(3 G Sv u^4 v^2 \[Delta] \[Kappa]p \[Nu]^2 \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)-(3 G Sn u^5 v^2 \[Delta] \[Kappa]p \[Nu]^2 \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)+(21 G Sv u^4 \[Delta] \[Kappa]p \[Nu]^2 \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))-(27 G Sn u^5 \[Delta] \[Kappa]p \[Nu]^2 \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))-(15 G Sv u^2 v^2 \[Delta] \[Kappa]p \[Nu]^2 \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))+(21 G Sn u^3 v^2 \[Delta] \[Kappa]p \[Nu]^2 \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))+(195 G^2 u \[CapitalSigma]n \[CapitalSigma]v)/(2 c^8 r^5)-(21 G u^3 \[CapitalSigma]n \[CapitalSigma]v)/(2 c^8 m r^4)+(55 G u v^2 \[CapitalSigma]n \[CapitalSigma]v)/(8 c^8 m r^4)+(67 G^2 u^5 \[CapitalSigma]n \[CapitalSigma]v)/(2 c^8 r^5 (u^2-v^2)^2)-(3 G u^7 \[CapitalSigma]n \[CapitalSigma]v)/(c^8 m r^4 (u^2-v^2)^2)-(67 G^2 u^3 v^2 \[CapitalSigma]n \[CapitalSigma]v)/(2 c^8 r^5 (u^2-v^2)^2)+(23 G u^5 v^2 \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)-(11 G u^3 v^4 \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)-(134 G^2 u^3 \[CapitalSigma]n \[CapitalSigma]v)/(c^8 r^5 (u^2-v^2))+(27 G u^5 \[CapitalSigma]n \[CapitalSigma]v)/(2 c^8 m r^4 (u^2-v^2))+(201 G^2 u v^2 \[CapitalSigma]n \[CapitalSigma]v)/(2 c^8 r^5 (u^2-v^2))-(161 G u^3 v^2 \[CapitalSigma]n \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))+(55 G u v^4 \[CapitalSigma]n \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))-(75 G^2 u \[Delta] \[Kappa]m \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 r^5)-(21 G u^3 \[Delta] \[Kappa]m \[CapitalSigma]n \[CapitalSigma]v)/(8 c^8 m r^4)-(5 G u v^2 \[Delta] \[Kappa]m \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 m r^4)-(G^2 u^5 \[Delta] \[Kappa]m \[CapitalSigma]n \[CapitalSigma]v)/(c^8 r^5 (u^2-v^2)^2)-(3 G u^7 \[Delta] \[Kappa]m \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)+(G^2 u^3 v^2 \[Delta] \[Kappa]m \[CapitalSigma]n \[CapitalSigma]v)/(c^8 r^5 (u^2-v^2)^2)+(G u^5 v^2 \[Delta] \[Kappa]m \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)+(G u^3 v^4 \[Delta] \[Kappa]m \[CapitalSigma]n \[CapitalSigma]v)/(2 c^8 m r^4 (u^2-v^2)^2)+(4 G^2 u^3 \[Delta] \[Kappa]m \[CapitalSigma]n \[CapitalSigma]v)/(c^8 r^5 (u^2-v^2))+(27 G u^5 \[Delta] \[Kappa]m \[CapitalSigma]n \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))-(3 G^2 u v^2 \[Delta] \[Kappa]m \[CapitalSigma]n \[CapitalSigma]v)/(c^8 r^5 (u^2-v^2))-(7 G u^3 v^2 \[Delta] \[Kappa]m \[CapitalSigma]n \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))-(5 G u v^4 \[Delta] \[Kappa]m \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2))+(75 G^2 u \[Kappa]p \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 r^5)+(21 G u^3 \[Kappa]p \[CapitalSigma]n \[CapitalSigma]v)/(8 c^8 m r^4)+(5 G u v^2 \[Kappa]p \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 m r^4)+(G^2 u^5 \[Kappa]p \[CapitalSigma]n \[CapitalSigma]v)/(c^8 r^5 (u^2-v^2)^2)+(3 G u^7 \[Kappa]p \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)-(G^2 u^3 v^2 \[Kappa]p \[CapitalSigma]n \[CapitalSigma]v)/(c^8 r^5 (u^2-v^2)^2)-(G u^5 v^2 \[Kappa]p \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)-(G u^3 v^4 \[Kappa]p \[CapitalSigma]n \[CapitalSigma]v)/(2 c^8 m r^4 (u^2-v^2)^2)-(4 G^2 u^3 \[Kappa]p \[CapitalSigma]n \[CapitalSigma]v)/(c^8 r^5 (u^2-v^2))-(27 G u^5 \[Kappa]p \[CapitalSigma]n \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))+(3 G^2 u v^2 \[Kappa]p \[CapitalSigma]n \[CapitalSigma]v)/(c^8 r^5 (u^2-v^2))+(7 G u^3 v^2 \[Kappa]p \[CapitalSigma]n \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))+(5 G u v^4 \[Kappa]p \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2))-(39 G^2 u \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(2 c^8 r^5)+(273 G u^3 \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 m r^4)-(355 G u v^2 \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(8 c^8 m r^4)-(47 G^2 u^5 \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(2 c^8 r^5 (u^2-v^2)^2)+(12 G u^7 \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(c^8 m r^4 (u^2-v^2)^2)+(47 G^2 u^3 v^2 \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(2 c^8 r^5 (u^2-v^2)^2)-(107 G u^5 v^2 \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)+(59 G u^3 v^4 \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)+(94 G^2 u^3 \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(c^8 r^5 (u^2-v^2))-(54 G u^5 \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(c^8 m r^4 (u^2-v^2))-(141 G^2 u v^2 \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(2 c^8 r^5 (u^2-v^2))+(749 G u^3 v^2 \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))-(295 G u v^4 \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))+(471 G^2 u \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 r^5)-(63 G u^3 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(2 c^8 m r^4)-(15 G u v^2 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 m r^4)+(97 G^2 u^5 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 r^5 (u^2-v^2)^2)-(3 G u^7 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(2 c^8 m r^4 (u^2-v^2)^2)-(97 G^2 u^3 v^2 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 r^5 (u^2-v^2)^2)+(3 G u^3 v^4 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(2 c^8 m r^4 (u^2-v^2)^2)-(97 G^2 u^3 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(c^8 r^5 (u^2-v^2))+(27 G u^5 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2))+(291 G^2 u v^2 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 r^5 (u^2-v^2))-(15 G u v^4 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2))-(621 G^2 u \[Kappa]p \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 r^5)+(105 G u^3 \[Kappa]p \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 m r^4)+(5 G u v^2 \[Kappa]p \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 m r^4)-(105 G^2 u^5 \[Kappa]p \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 r^5 (u^2-v^2)^2)+(105 G^2 u^3 v^2 \[Kappa]p \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 r^5 (u^2-v^2)^2)+(G u^5 v^2 \[Kappa]p \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(2 c^8 m r^4 (u^2-v^2)^2)-(G u^3 v^4 \[Kappa]p \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(2 c^8 m r^4 (u^2-v^2)^2)+(105 G^2 u^3 \[Kappa]p \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(c^8 r^5 (u^2-v^2))-(315 G^2 u v^2 \[Kappa]p \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 r^5 (u^2-v^2))-(7 G u^3 v^2 \[Kappa]p \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2))+(5 G u v^4 \[Kappa]p \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2))-(1683 G^2 u \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 r^5)-(1197 G u^3 \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(2 c^8 m r^4)+(1295 G u v^2 \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(8 c^8 m r^4)-(50 G^2 u^5 \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(c^8 r^5 (u^2-v^2)^2)-(51 G u^7 \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(c^8 m r^4 (u^2-v^2)^2)+(50 G^2 u^3 v^2 \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(c^8 r^5 (u^2-v^2)^2)+(271 G u^5 v^2 \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)-(67 G u^3 v^4 \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)+(200 G^2 u^3 \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(c^8 r^5 (u^2-v^2))+(459 G u^5 \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(2 c^8 m r^4 (u^2-v^2))-(150 G^2 u v^2 \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(c^8 r^5 (u^2-v^2))-(1897 G u^3 v^2 \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))+(335 G u v^4 \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))-(69 G^2 u \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(2 c^8 r^5)-(147 G u^3 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(8 c^8 m r^4)+(45 G u v^2 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 m r^4)-(G^2 u^5 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(c^8 r^5 (u^2-v^2)^2)+(9 G u^7 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)+(G^2 u^3 v^2 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(c^8 r^5 (u^2-v^2)^2)-(3 G u^5 v^2 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)-(3 G u^3 v^4 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(2 c^8 m r^4 (u^2-v^2)^2)+(4 G^2 u^3 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(c^8 r^5 (u^2-v^2))-(81 G u^5 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))-(3 G^2 u v^2 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(c^8 r^5 (u^2-v^2))+(21 G u^3 v^2 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))+(15 G u v^4 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2))+(507 G^2 u \[Kappa]p \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(2 c^8 r^5)-(399 G u^3 \[Kappa]p \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(8 c^8 m r^4)-(85 G u v^2 \[Kappa]p \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 m r^4)+(99 G^2 u^5 \[Kappa]p \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(2 c^8 r^5 (u^2-v^2)^2)-(27 G u^7 \[Kappa]p \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)-(99 G^2 u^3 v^2 \[Kappa]p \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(2 c^8 r^5 (u^2-v^2)^2)+(5 G u^5 v^2 \[Kappa]p \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)+(11 G u^3 v^4 \[Kappa]p \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(2 c^8 m r^4 (u^2-v^2)^2)-(198 G^2 u^3 \[Kappa]p \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(c^8 r^5 (u^2-v^2))+(243 G u^5 \[Kappa]p \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))+(297 G^2 u v^2 \[Kappa]p \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(2 c^8 r^5 (u^2-v^2))-(35 G u^3 v^2 \[Kappa]p \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))-(55 G u v^4 \[Kappa]p \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2))-(60 G^2 u \[Nu]^3 \[CapitalSigma]n \[CapitalSigma]v)/(c^8 r^5)-(441 G u^3 \[Nu]^3 \[CapitalSigma]n \[CapitalSigma]v)/(2 c^8 m r^4)+(75 G u v^2 \[Nu]^3 \[CapitalSigma]n \[CapitalSigma]v)/(c^8 m r^4)-(3 G u^7 \[Nu]^3 \[CapitalSigma]n \[CapitalSigma]v)/(c^8 m r^4 (u^2-v^2)^2)+(3 G u^5 v^2 \[Nu]^3 \[CapitalSigma]n \[CapitalSigma]v)/(c^8 m r^4 (u^2-v^2)^2)+(27 G u^5 \[Nu]^3 \[CapitalSigma]n \[CapitalSigma]v)/(2 c^8 m r^4 (u^2-v^2))-(21 G u^3 v^2 \[Nu]^3 \[CapitalSigma]n \[CapitalSigma]v)/(2 c^8 m r^4 (u^2-v^2))-(30 G^2 u \[Kappa]p \[Nu]^3 \[CapitalSigma]n \[CapitalSigma]v)/(c^8 r^5)-(441 G u^3 \[Kappa]p \[Nu]^3 \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 m r^4)+(75 G u v^2 \[Kappa]p \[Nu]^3 \[CapitalSigma]n \[CapitalSigma]v)/(2 c^8 m r^4)-(3 G u^7 \[Kappa]p \[Nu]^3 \[CapitalSigma]n \[CapitalSigma]v)/(2 c^8 m r^4 (u^2-v^2)^2)+(3 G u^5 v^2 \[Kappa]p \[Nu]^3 \[CapitalSigma]n \[CapitalSigma]v)/(2 c^8 m r^4 (u^2-v^2)^2)+(27 G u^5 \[Kappa]p \[Nu]^3 \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2))-(21 G u^3 v^2 \[Kappa]p \[Nu]^3 \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2))-(257 G^2 \[CapitalSigma]v^2)/(8 c^8 r^5)+(15 G u^2 \[CapitalSigma]v^2)/(2 c^8 m r^4)-(45 G v^2 \[CapitalSigma]v^2)/(16 c^8 m r^4)-(67 G^2 u^4 \[CapitalSigma]v^2)/(4 c^8 r^5 (u^2-v^2)^2)+(3 G u^6 \[CapitalSigma]v^2)/(2 c^8 m r^4 (u^2-v^2)^2)+(67 G^2 u^2 v^2 \[CapitalSigma]v^2)/(4 c^8 r^5 (u^2-v^2)^2)-(23 G u^4 v^2 \[CapitalSigma]v^2)/(8 c^8 m r^4 (u^2-v^2)^2)+(11 G u^2 v^4 \[CapitalSigma]v^2)/(8 c^8 m r^4 (u^2-v^2)^2)+(201 G^2 u^2 \[CapitalSigma]v^2)/(4 c^8 r^5 (u^2-v^2))-(21 G u^4 \[CapitalSigma]v^2)/(4 c^8 m r^4 (u^2-v^2))+(115 G u^2 v^2 \[CapitalSigma]v^2)/(16 c^8 m r^4 (u^2-v^2))+(67 G^2 v^2 \[CapitalSigma]v^2)/(2 c^8 r^5 (-u^2+v^2))+(33 G v^4 \[CapitalSigma]v^2)/(16 c^8 m r^4 (-u^2+v^2))+(7 G^2 \[Delta] \[Kappa]m \[CapitalSigma]v^2)/(4 c^8 r^5)+(15 G u^2 \[Delta] \[Kappa]m \[CapitalSigma]v^2)/(8 c^8 m r^4)+(3 G v^2 \[Delta] \[Kappa]m \[CapitalSigma]v^2)/(16 c^8 m r^4)+(G^2 u^4 \[Delta] \[Kappa]m \[CapitalSigma]v^2)/(2 c^8 r^5 (u^2-v^2)^2)+(3 G u^6 \[Delta] \[Kappa]m \[CapitalSigma]v^2)/(8 c^8 m r^4 (u^2-v^2)^2)-(G^2 u^2 v^2 \[Delta] \[Kappa]m \[CapitalSigma]v^2)/(2 c^8 r^5 (u^2-v^2)^2)-(G u^4 v^2 \[Delta] \[Kappa]m \[CapitalSigma]v^2)/(8 c^8 m r^4 (u^2-v^2)^2)-(G u^2 v^4 \[Delta] \[Kappa]m \[CapitalSigma]v^2)/(4 c^8 m r^4 (u^2-v^2)^2)-(3 G^2 u^2 \[Delta] \[Kappa]m \[CapitalSigma]v^2)/(2 c^8 r^5 (u^2-v^2))-(21 G u^4 \[Delta] \[Kappa]m \[CapitalSigma]v^2)/(16 c^8 m r^4 (u^2-v^2))+(5 G u^2 v^2 \[Delta] \[Kappa]m \[CapitalSigma]v^2)/(16 c^8 m r^4 (u^2-v^2))-(G^2 v^2 \[Delta] \[Kappa]m \[CapitalSigma]v^2)/(c^8 r^5 (-u^2+v^2))-(3 G v^4 \[Delta] \[Kappa]m \[CapitalSigma]v^2)/(8 c^8 m r^4 (-u^2+v^2))-(7 G^2 \[Kappa]p \[CapitalSigma]v^2)/(4 c^8 r^5)-(15 G u^2 \[Kappa]p \[CapitalSigma]v^2)/(8 c^8 m r^4)-(3 G v^2 \[Kappa]p \[CapitalSigma]v^2)/(16 c^8 m r^4)-(G^2 u^4 \[Kappa]p \[CapitalSigma]v^2)/(2 c^8 r^5 (u^2-v^2)^2)-(3 G u^6 \[Kappa]p \[CapitalSigma]v^2)/(8 c^8 m r^4 (u^2-v^2)^2)+(G^2 u^2 v^2 \[Kappa]p \[CapitalSigma]v^2)/(2 c^8 r^5 (u^2-v^2)^2)+(G u^4 v^2 \[Kappa]p \[CapitalSigma]v^2)/(8 c^8 m r^4 (u^2-v^2)^2)+(G u^2 v^4 \[Kappa]p \[CapitalSigma]v^2)/(4 c^8 m r^4 (u^2-v^2)^2)+(3 G^2 u^2 \[Kappa]p \[CapitalSigma]v^2)/(2 c^8 r^5 (u^2-v^2))+(21 G u^4 \[Kappa]p \[CapitalSigma]v^2)/(16 c^8 m r^4 (u^2-v^2))-(5 G u^2 v^2 \[Kappa]p \[CapitalSigma]v^2)/(16 c^8 m r^4 (u^2-v^2))+(G^2 v^2 \[Kappa]p \[CapitalSigma]v^2)/(c^8 r^5 (-u^2+v^2))+(3 G v^4 \[Kappa]p \[CapitalSigma]v^2)/(8 c^8 m r^4 (-u^2+v^2))+(14 G^2 \[Nu] \[CapitalSigma]v^2)/(c^8 r^5)-(285 G u^2 \[Nu] \[CapitalSigma]v^2)/(8 c^8 m r^4)+(237 G v^2 \[Nu] \[CapitalSigma]v^2)/(16 c^8 m r^4)+(47 G^2 u^4 \[Nu] \[CapitalSigma]v^2)/(4 c^8 r^5 (u^2-v^2)^2)-(6 G u^6 \[Nu] \[CapitalSigma]v^2)/(c^8 m r^4 (u^2-v^2)^2)-(47 G^2 u^2 v^2 \[Nu] \[CapitalSigma]v^2)/(4 c^8 r^5 (u^2-v^2)^2)+(107 G u^4 v^2 \[Nu] \[CapitalSigma]v^2)/(8 c^8 m r^4 (u^2-v^2)^2)-(59 G u^2 v^4 \[Nu] \[CapitalSigma]v^2)/(8 c^8 m r^4 (u^2-v^2)^2)-(141 G^2 u^2 \[Nu] \[CapitalSigma]v^2)/(4 c^8 r^5 (u^2-v^2))+(21 G u^4 \[Nu] \[CapitalSigma]v^2)/(c^8 m r^4 (u^2-v^2))-(535 G u^2 v^2 \[Nu] \[CapitalSigma]v^2)/(16 c^8 m r^4 (u^2-v^2))-(47 G^2 v^2 \[Nu] \[CapitalSigma]v^2)/(2 c^8 r^5 (-u^2+v^2))-(177 G v^4 \[Nu] \[CapitalSigma]v^2)/(16 c^8 m r^4 (-u^2+v^2))-(233 G^2 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]v^2)/(8 c^8 r^5)+(75 G u^2 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]v^2)/(8 c^8 m r^4)+(3 G v^2 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]v^2)/(4 c^8 m r^4)-(97 G^2 u^4 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]v^2)/(8 c^8 r^5 (u^2-v^2)^2)+(3 G u^6 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]v^2)/(4 c^8 m r^4 (u^2-v^2)^2)+(97 G^2 u^2 v^2 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]v^2)/(8 c^8 r^5 (u^2-v^2)^2)-(3 G u^2 v^4 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]v^2)/(4 c^8 m r^4 (u^2-v^2)^2)+(291 G^2 u^2 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]v^2)/(8 c^8 r^5 (u^2-v^2))-(21 G u^4 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]v^2)/(8 c^8 m r^4 (u^2-v^2))+(97 G^2 v^2 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]v^2)/(4 c^8 r^5 (-u^2+v^2))-(9 G v^4 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]v^2)/(8 c^8 m r^4 (-u^2+v^2))+(261 G^2 \[Kappa]p \[Nu] \[CapitalSigma]v^2)/(8 c^8 r^5)-(45 G u^2 \[Kappa]p \[Nu] \[CapitalSigma]v^2)/(8 c^8 m r^4)-(3 G v^2 \[Kappa]p \[Nu] \[CapitalSigma]v^2)/(8 c^8 m r^4)+(105 G^2 u^4 \[Kappa]p \[Nu] \[CapitalSigma]v^2)/(8 c^8 r^5 (u^2-v^2)^2)-(105 G^2 u^2 v^2 \[Kappa]p \[Nu] \[CapitalSigma]v^2)/(8 c^8 r^5 (u^2-v^2)^2)-(G u^4 v^2 \[Kappa]p \[Nu] \[CapitalSigma]v^2)/(4 c^8 m r^4 (u^2-v^2)^2)+(G u^2 v^4 \[Kappa]p \[Nu] \[CapitalSigma]v^2)/(4 c^8 m r^4 (u^2-v^2)^2)-(315 G^2 u^2 \[Kappa]p \[Nu] \[CapitalSigma]v^2)/(8 c^8 r^5 (u^2-v^2))+(5 G u^2 v^2 \[Kappa]p \[Nu] \[CapitalSigma]v^2)/(8 c^8 m r^4 (u^2-v^2))-(105 G^2 v^2 \[Kappa]p \[Nu] \[CapitalSigma]v^2)/(4 c^8 r^5 (-u^2+v^2))+(3 G v^4 \[Kappa]p \[Nu] \[CapitalSigma]v^2)/(8 c^8 m r^4 (-u^2+v^2))+(337 G^2 \[Nu]^2 \[CapitalSigma]v^2)/(4 c^8 r^5)+(435 G u^2 \[Nu]^2 \[CapitalSigma]v^2)/(2 c^8 m r^4)-(597 G v^2 \[Nu]^2 \[CapitalSigma]v^2)/(16 c^8 m r^4)+(25 G^2 u^4 \[Nu]^2 \[CapitalSigma]v^2)/(c^8 r^5 (u^2-v^2)^2)+(51 G u^6 \[Nu]^2 \[CapitalSigma]v^2)/(2 c^8 m r^4 (u^2-v^2)^2)-(25 G^2 u^2 v^2 \[Nu]^2 \[CapitalSigma]v^2)/(c^8 r^5 (u^2-v^2)^2)-(271 G u^4 v^2 \[Nu]^2 \[CapitalSigma]v^2)/(8 c^8 m r^4 (u^2-v^2)^2)+(67 G u^2 v^4 \[Nu]^2 \[CapitalSigma]v^2)/(8 c^8 m r^4 (u^2-v^2)^2)-(75 G^2 u^2 \[Nu]^2 \[CapitalSigma]v^2)/(c^8 r^5 (u^2-v^2))-(357 G u^4 \[Nu]^2 \[CapitalSigma]v^2)/(4 c^8 m r^4 (u^2-v^2))+(1355 G u^2 v^2 \[Nu]^2 \[CapitalSigma]v^2)/(16 c^8 m r^4 (u^2-v^2))-(50 G^2 v^2 \[Nu]^2 \[CapitalSigma]v^2)/(c^8 r^5 (-u^2+v^2))+(201 G v^4 \[Nu]^2 \[CapitalSigma]v^2)/(16 c^8 m r^4 (-u^2+v^2))+(27 G^2 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]v^2)/(8 c^8 r^5)-(45 G u^2 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]v^2)/(8 c^8 m r^4)-(3 G v^2 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]v^2)/(16 c^8 m r^4)+(G^2 u^4 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]v^2)/(2 c^8 r^5 (u^2-v^2)^2)-(9 G u^6 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]v^2)/(8 c^8 m r^4 (u^2-v^2)^2)-(G^2 u^2 v^2 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]v^2)/(2 c^8 r^5 (u^2-v^2)^2)+(3 G u^4 v^2 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]v^2)/(8 c^8 m r^4 (u^2-v^2)^2)+(3 G u^2 v^4 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]v^2)/(4 c^8 m r^4 (u^2-v^2)^2)-(3 G^2 u^2 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]v^2)/(2 c^8 r^5 (u^2-v^2))+(63 G u^4 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]v^2)/(16 c^8 m r^4 (u^2-v^2))-(15 G u^2 v^2 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]v^2)/(16 c^8 m r^4 (u^2-v^2))-(G^2 v^2 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]v^2)/(c^8 r^5 (-u^2+v^2))+(9 G v^4 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]v^2)/(8 c^8 m r^4 (-u^2+v^2))-(489 G^2 \[Kappa]p \[Nu]^2 \[CapitalSigma]v^2)/(8 c^8 r^5)+(225 G u^2 \[Kappa]p \[Nu]^2 \[CapitalSigma]v^2)/(8 c^8 m r^4)+(33 G v^2 \[Kappa]p \[Nu]^2 \[CapitalSigma]v^2)/(16 c^8 m r^4)-(99 G^2 u^4 \[Kappa]p \[Nu]^2 \[CapitalSigma]v^2)/(4 c^8 r^5 (u^2-v^2)^2)+(27 G u^6 \[Kappa]p \[Nu]^2 \[CapitalSigma]v^2)/(8 c^8 m r^4 (u^2-v^2)^2)+(99 G^2 u^2 v^2 \[Kappa]p \[Nu]^2 \[CapitalSigma]v^2)/(4 c^8 r^5 (u^2-v^2)^2)-(5 G u^4 v^2 \[Kappa]p \[Nu]^2 \[CapitalSigma]v^2)/(8 c^8 m r^4 (u^2-v^2)^2)-(11 G u^2 v^4 \[Kappa]p \[Nu]^2 \[CapitalSigma]v^2)/(4 c^8 m r^4 (u^2-v^2)^2)+(297 G^2 u^2 \[Kappa]p \[Nu]^2 \[CapitalSigma]v^2)/(4 c^8 r^5 (u^2-v^2))-(189 G u^4 \[Kappa]p \[Nu]^2 \[CapitalSigma]v^2)/(16 c^8 m r^4 (u^2-v^2))+(25 G u^2 v^2 \[Kappa]p \[Nu]^2 \[CapitalSigma]v^2)/(16 c^8 m r^4 (u^2-v^2))+(99 G^2 v^2 \[Kappa]p \[Nu]^2 \[CapitalSigma]v^2)/(2 c^8 r^5 (-u^2+v^2))-(33 G v^4 \[Kappa]p \[Nu]^2 \[CapitalSigma]v^2)/(8 c^8 m r^4 (-u^2+v^2))+(3 G^2 \[Nu]^3 \[CapitalSigma]v^2)/(c^8 r^5)+(30 G u^2 \[Nu]^3 \[CapitalSigma]v^2)/(c^8 m r^4)-(15 G v^2 \[Nu]^3 \[CapitalSigma]v^2)/(4 c^8 m r^4)+(3 G u^6 \[Nu]^3 \[CapitalSigma]v^2)/(2 c^8 m r^4 (u^2-v^2)^2)-(3 G u^4 v^2 \[Nu]^3 \[CapitalSigma]v^2)/(2 c^8 m r^4 (u^2-v^2)^2)-(21 G u^4 \[Nu]^3 \[CapitalSigma]v^2)/(4 c^8 m r^4 (u^2-v^2))+(15 G u^2 v^2 \[Nu]^3 \[CapitalSigma]v^2)/(4 c^8 m r^4 (u^2-v^2))+(3 G^2 \[Kappa]p \[Nu]^3 \[CapitalSigma]v^2)/(2 c^8 r^5)+(15 G u^2 \[Kappa]p \[Nu]^3 \[CapitalSigma]v^2)/(c^8 m r^4)-(15 G v^2 \[Kappa]p \[Nu]^3 \[CapitalSigma]v^2)/(8 c^8 m r^4)+(3 G u^6 \[Kappa]p \[Nu]^3 \[CapitalSigma]v^2)/(4 c^8 m r^4 (u^2-v^2)^2)-(3 G u^4 v^2 \[Kappa]p \[Nu]^3 \[CapitalSigma]v^2)/(4 c^8 m r^4 (u^2-v^2)^2)-(21 G u^4 \[Kappa]p \[Nu]^3 \[CapitalSigma]v^2)/(8 c^8 m r^4 (u^2-v^2))+(15 G u^2 v^2 \[Kappa]p \[Nu]^3 \[CapitalSigma]v^2)/(8 c^8 m r^4 (u^2-v^2))) n[i]+((21 G^2 Snv u)/(8 c^8 r^5)-(945 G^2 Snv u \[Nu])/(8 c^8 r^5)+(69 G^2 u \[Delta] \[CapitalSigma]nv)/(8 c^8 r^5)-(51 G^2 u \[Delta] \[Nu] \[CapitalSigma]nv)/(c^8 r^5)) nxS[i]+(-((5175 G^3 m Sn)/(28 c^8 r^6))+(149 G^2 Sv u)/(2 c^8 r^5)-(963 G^2 Sn u^2)/(8 c^8 r^5)+(9 G Sv u^3)/(c^8 m r^4)-(3 G Sn u^4)/(2 c^8 m r^4)+(45 G^2 Sn v^2)/(16 c^8 r^5)-(5 G Sv u v^2)/(4 c^8 m r^4)-(97 G Sn u^2 v^2)/(16 c^8 m r^4)+(45 G Sn v^4)/(16 c^8 m r^4)-(81 G^2 Sv u^3)/(4 c^8 r^5 (u^2-v^2))+(81 G^2 Sn u^4)/(4 c^8 r^5 (u^2-v^2))-(3 G Sv u^5)/(2 c^8 m r^4 (u^2-v^2))+(3 G Sn u^6)/(2 c^8 m r^4 (u^2-v^2))+(81 G^2 Sv u v^2)/(4 c^8 r^5 (u^2-v^2))-(81 G^2 Sn u^2 v^2)/(4 c^8 r^5 (u^2-v^2))+(G Sv u^3 v^2)/(8 c^8 m r^4 (u^2-v^2))-(G Sn u^4 v^2)/(8 c^8 m r^4 (u^2-v^2))+(11 G Sv u v^4)/(8 c^8 m r^4 (u^2-v^2))-(11 G Sn u^2 v^4)/(8 c^8 m r^4 (u^2-v^2))+(883 G^3 m Sn \[Delta] \[Kappa]m)/(28 c^8 r^6)+(31 G^2 Sv u \[Delta] \[Kappa]m)/(4 c^8 r^5)-(33 G^2 Sn u^2 \[Delta] \[Kappa]m)/(2 c^8 r^5)+(9 G Sv u^3 \[Delta] \[Kappa]m)/(4 c^8 m r^4)-(3 G Sn u^4 \[Delta] \[Kappa]m)/(8 c^8 m r^4)-(47 G^2 Sn v^2 \[Delta] \[Kappa]m)/(8 c^8 r^5)+(G Sv u v^2 \[Delta] \[Kappa]m)/(c^8 m r^4)-(79 G Sn u^2 v^2 \[Delta] \[Kappa]m)/(16 c^8 m r^4)+(15 G Sn v^4 \[Delta] \[Kappa]m)/(16 c^8 m r^4)-(3 G Sv u^5 \[Delta] \[Kappa]m)/(8 c^8 m r^4 (u^2-v^2))+(3 G Sn u^6 \[Delta] \[Kappa]m)/(8 c^8 m r^4 (u^2-v^2))+(G Sv u^3 v^2 \[Delta] \[Kappa]m)/(8 c^8 m r^4 (u^2-v^2))-(G Sn u^4 v^2 \[Delta] \[Kappa]m)/(8 c^8 m r^4 (u^2-v^2))+(G Sv u v^4 \[Delta] \[Kappa]m)/(4 c^8 m r^4 (u^2-v^2))-(G Sn u^2 v^4 \[Delta] \[Kappa]m)/(4 c^8 m r^4 (u^2-v^2))-(1679 G^3 m Sn \[Kappa]p)/(28 c^8 r^6)-(51 G^2 Sv u \[Kappa]p)/(4 c^8 r^5)+(28 G^2 Sn u^2 \[Kappa]p)/(c^8 r^5)-(9 G Sv u^3 \[Kappa]p)/(4 c^8 m r^4)+(3 G Sn u^4 \[Kappa]p)/(8 c^8 m r^4)+(43 G^2 Sn v^2 \[Kappa]p)/(8 c^8 r^5)-(G Sv u v^2 \[Kappa]p)/(c^8 m r^4)+(79 G Sn u^2 v^2 \[Kappa]p)/(16 c^8 m r^4)-(15 G Sn v^4 \[Kappa]p)/(16 c^8 m r^4)+(G^2 Sv u^3 \[Kappa]p)/(c^8 r^5 (u^2-v^2))-(G^2 Sn u^4 \[Kappa]p)/(c^8 r^5 (u^2-v^2))+(3 G Sv u^5 \[Kappa]p)/(8 c^8 m r^4 (u^2-v^2))-(3 G Sn u^6 \[Kappa]p)/(8 c^8 m r^4 (u^2-v^2))-(G^2 Sv u v^2 \[Kappa]p)/(c^8 r^5 (u^2-v^2))+(G^2 Sn u^2 v^2 \[Kappa]p)/(c^8 r^5 (u^2-v^2))-(G Sv u^3 v^2 \[Kappa]p)/(8 c^8 m r^4 (u^2-v^2))+(G Sn u^4 v^2 \[Kappa]p)/(8 c^8 m r^4 (u^2-v^2))-(G Sv u v^4 \[Kappa]p)/(4 c^8 m r^4 (u^2-v^2))+(G Sn u^2 v^4 \[Kappa]p)/(4 c^8 m r^4 (u^2-v^2))-(3643 G^3 m Sn \[Nu])/(28 c^8 r^6)-(691 G^2 Sv u \[Nu])/(4 c^8 r^5)+(2409 G^2 Sn u^2 \[Nu])/(8 c^8 r^5)-(234 G Sv u^3 \[Nu])/(c^8 m r^4)+(2937 G Sn u^4 \[Nu])/(8 c^8 m r^4)+(805 G^2 Sn v^2 \[Nu])/(16 c^8 r^5)+(399 G Sv u v^2 \[Nu])/(4 c^8 m r^4)-(3747 G Sn u^2 v^2 \[Nu])/(16 c^8 m r^4)+(243 G Sn v^4 \[Nu])/(16 c^8 m r^4)+(39 G^2 Sv u^3 \[Nu])/(2 c^8 r^5 (u^2-v^2))-(39 G^2 Sn u^4 \[Nu])/(2 c^8 r^5 (u^2-v^2))+(39 G Sv u^5 \[Nu])/(c^8 m r^4 (u^2-v^2))-(39 G Sn u^6 \[Nu])/(c^8 m r^4 (u^2-v^2))-(39 G^2 Sv u v^2 \[Nu])/(2 c^8 r^5 (u^2-v^2))+(39 G^2 Sn u^2 v^2 \[Nu])/(2 c^8 r^5 (u^2-v^2))-(333 G Sv u^3 v^2 \[Nu])/(8 c^8 m r^4 (u^2-v^2))+(333 G Sn u^4 v^2 \[Nu])/(8 c^8 m r^4 (u^2-v^2))+(21 G Sv u v^4 \[Nu])/(8 c^8 m r^4 (u^2-v^2))-(21 G Sn u^2 v^4 \[Nu])/(8 c^8 m r^4 (u^2-v^2))+(17 G^3 m Sn \[Delta] \[Kappa]m \[Nu])/(2 c^8 r^6)+(5 G^2 Sv u \[Delta] \[Kappa]m \[Nu])/(2 c^8 r^5)-(125 G^2 Sn u^2 \[Delta] \[Kappa]m \[Nu])/(8 c^8 r^5)+(9 G Sv u^3 \[Delta] \[Kappa]m \[Nu])/(c^8 m r^4)-(117 G Sn u^4 \[Delta] \[Kappa]m \[Nu])/(8 c^8 m r^4)-(23 G^2 Sn v^2 \[Delta] \[Kappa]m \[Nu])/(2 c^8 r^5)-(9 G Sv u v^2 \[Delta] \[Kappa]m \[Nu])/(4 c^8 m r^4)+(27 G Sn u^2 v^2 \[Delta] \[Kappa]m \[Nu])/(4 c^8 m r^4)-(3 G Sn v^4 \[Delta] \[Kappa]m \[Nu])/(8 c^8 m r^4)+(G^2 Sv u^3 \[Delta] \[Kappa]m \[Nu])/(2 c^8 r^5 (u^2-v^2))-(G^2 Sn u^4 \[Delta] \[Kappa]m \[Nu])/(2 c^8 r^5 (u^2-v^2))-(3 G Sv u^5 \[Delta] \[Kappa]m \[Nu])/(2 c^8 m r^4 (u^2-v^2))+(3 G Sn u^6 \[Delta] \[Kappa]m \[Nu])/(2 c^8 m r^4 (u^2-v^2))-(G^2 Sv u v^2 \[Delta] \[Kappa]m \[Nu])/(2 c^8 r^5 (u^2-v^2))+(G^2 Sn u^2 v^2 \[Delta] \[Kappa]m \[Nu])/(2 c^8 r^5 (u^2-v^2))+(3 G Sv u^3 v^2 \[Delta] \[Kappa]m \[Nu])/(4 c^8 m r^4 (u^2-v^2))-(3 G Sn u^4 v^2 \[Delta] \[Kappa]m \[Nu])/(4 c^8 m r^4 (u^2-v^2))+(3 G Sv u v^4 \[Delta] \[Kappa]m \[Nu])/(4 c^8 m r^4 (u^2-v^2))-(3 G Sn u^2 v^4 \[Delta] \[Kappa]m \[Nu])/(4 c^8 m r^4 (u^2-v^2))-(2333 G^3 m Sn \[Kappa]p \[Nu])/(28 c^8 r^6)+(457 G^2 Sv u \[Kappa]p \[Nu])/(4 c^8 r^5)-(2293 G^2 Sn u^2 \[Kappa]p \[Nu])/(8 c^8 r^5)-(9 G Sv u^3 \[Kappa]p \[Nu])/(2 c^8 m r^4)+(111 G Sn u^4 \[Kappa]p \[Nu])/(8 c^8 m r^4)+(329 G^2 Sn v^2 \[Kappa]p \[Nu])/(4 c^8 r^5)-(5 G Sv u v^2 \[Kappa]p \[Nu])/(4 c^8 m r^4)-(35 G Sn u^2 v^2 \[Kappa]p \[Nu])/(8 c^8 m r^4)-(45 G Sn v^4 \[Kappa]p \[Nu])/(8 c^8 m r^4)-(95 G^2 Sv u^3 \[Kappa]p \[Nu])/(4 c^8 r^5 (u^2-v^2))+(95 G^2 Sn u^4 \[Kappa]p \[Nu])/(4 c^8 r^5 (u^2-v^2))+(3 G Sv u^5 \[Kappa]p \[Nu])/(4 c^8 m r^4 (u^2-v^2))-(3 G Sn u^6 \[Kappa]p \[Nu])/(4 c^8 m r^4 (u^2-v^2))+(95 G^2 Sv u v^2 \[Kappa]p \[Nu])/(4 c^8 r^5 (u^2-v^2))-(95 G^2 Sn u^2 v^2 \[Kappa]p \[Nu])/(4 c^8 r^5 (u^2-v^2))+(G Sv u^3 v^2 \[Kappa]p \[Nu])/(2 c^8 m r^4 (u^2-v^2))-(G Sn u^4 v^2 \[Kappa]p \[Nu])/(2 c^8 m r^4 (u^2-v^2))-(5 G Sv u v^4 \[Kappa]p \[Nu])/(4 c^8 m r^4 (u^2-v^2))+(5 G Sn u^2 v^4 \[Kappa]p \[Nu])/(4 c^8 m r^4 (u^2-v^2))-(3 G^2 Sv u \[Nu]^2)/(c^8 r^5)-(3 G^2 Sn u^2 \[Nu]^2)/(c^8 r^5)-(9 G Sv u^3 \[Nu]^2)/(c^8 m r^4)+(111 G Sn u^4 \[Nu]^2)/(4 c^8 m r^4)-(15 G^2 Sn v^2 \[Nu]^2)/(2 c^8 r^5)+(3 G Sv u v^2 \[Nu]^2)/(c^8 m r^4)-(75 G Sn u^2 v^2 \[Nu]^2)/(4 c^8 m r^4)+(81 G Sn v^4 \[Nu]^2)/(4 c^8 m r^4)+(3 G Sv u^5 \[Nu]^2)/(2 c^8 m r^4 (u^2-v^2))-(3 G Sn u^6 \[Nu]^2)/(2 c^8 m r^4 (u^2-v^2))-(3 G Sv u^3 v^2 \[Nu]^2)/(2 c^8 m r^4 (u^2-v^2))+(3 G Sn u^4 v^2 \[Nu]^2)/(2 c^8 m r^4 (u^2-v^2))-(3 G^2 Sv u \[Kappa]p \[Nu]^2)/(2 c^8 r^5)-(3 G^2 Sn u^2 \[Kappa]p \[Nu]^2)/(2 c^8 r^5)-(9 G Sv u^3 \[Kappa]p \[Nu]^2)/(2 c^8 m r^4)+(111 G Sn u^4 \[Kappa]p \[Nu]^2)/(8 c^8 m r^4)-(15 G^2 Sn v^2 \[Kappa]p \[Nu]^2)/(4 c^8 r^5)+(3 G Sv u v^2 \[Kappa]p \[Nu]^2)/(2 c^8 m r^4)-(75 G Sn u^2 v^2 \[Kappa]p \[Nu]^2)/(8 c^8 m r^4)+(81 G Sn v^4 \[Kappa]p \[Nu]^2)/(8 c^8 m r^4)+(3 G Sv u^5 \[Kappa]p \[Nu]^2)/(4 c^8 m r^4 (u^2-v^2))-(3 G Sn u^6 \[Kappa]p \[Nu]^2)/(4 c^8 m r^4 (u^2-v^2))-(3 G Sv u^3 v^2 \[Kappa]p \[Nu]^2)/(4 c^8 m r^4 (u^2-v^2))+(3 G Sn u^4 v^2 \[Kappa]p \[Nu]^2)/(4 c^8 m r^4 (u^2-v^2))-(357 G^3 m \[Delta] \[CapitalSigma]n)/(4 c^8 r^6)-(155 G^2 u^2 \[Delta] \[CapitalSigma]n)/(8 c^8 r^5)-(3 G u^4 \[Delta] \[CapitalSigma]n)/(2 c^8 m r^4)-(243 G^2 v^2 \[Delta] \[CapitalSigma]n)/(16 c^8 r^5)-(45 G u^2 v^2 \[Delta] \[CapitalSigma]n)/(16 c^8 m r^4)+(27 G v^4 \[Delta] \[CapitalSigma]n)/(16 c^8 m r^4)-(5 G^2 u^4 \[Delta] \[CapitalSigma]n)/(4 c^8 r^5 (u^2-v^2))+(3 G u^6 \[Delta] \[CapitalSigma]n)/(2 c^8 m r^4 (u^2-v^2))+(5 G^2 u^2 v^2 \[Delta] \[CapitalSigma]n)/(4 c^8 r^5 (u^2-v^2))-(3 G u^4 v^2 \[Delta] \[CapitalSigma]n)/(2 c^8 m r^4 (u^2-v^2))+(183 G^3 m \[Kappa]m \[CapitalSigma]n)/(4 c^8 r^6)-(89 G^2 u^2 \[Kappa]m \[CapitalSigma]n)/(4 c^8 r^5)-(3 G u^4 \[Kappa]m \[CapitalSigma]n)/(8 c^8 m r^4)-(45 G^2 v^2 \[Kappa]m \[CapitalSigma]n)/(8 c^8 r^5)-(79 G u^2 v^2 \[Kappa]m \[CapitalSigma]n)/(16 c^8 m r^4)+(15 G v^4 \[Kappa]m \[CapitalSigma]n)/(16 c^8 m r^4)+(G^2 u^4 \[Kappa]m \[CapitalSigma]n)/(2 c^8 r^5 (u^2-v^2))+(3 G u^6 \[Kappa]m \[CapitalSigma]n)/(8 c^8 m r^4 (u^2-v^2))-(G^2 u^2 v^2 \[Kappa]m \[CapitalSigma]n)/(2 c^8 r^5 (u^2-v^2))-(G u^4 v^2 \[Kappa]m \[CapitalSigma]n)/(8 c^8 m r^4 (u^2-v^2))-(G u^2 v^4 \[Kappa]m \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2))-(183 G^3 m \[Delta] \[Kappa]p \[CapitalSigma]n)/(4 c^8 r^6)+(89 G^2 u^2 \[Delta] \[Kappa]p \[CapitalSigma]n)/(4 c^8 r^5)+(3 G u^4 \[Delta] \[Kappa]p \[CapitalSigma]n)/(8 c^8 m r^4)+(45 G^2 v^2 \[Delta] \[Kappa]p \[CapitalSigma]n)/(8 c^8 r^5)+(79 G u^2 v^2 \[Delta] \[Kappa]p \[CapitalSigma]n)/(16 c^8 m r^4)-(15 G v^4 \[Delta] \[Kappa]p \[CapitalSigma]n)/(16 c^8 m r^4)-(G^2 u^4 \[Delta] \[Kappa]p \[CapitalSigma]n)/(2 c^8 r^5 (u^2-v^2))-(3 G u^6 \[Delta] \[Kappa]p \[CapitalSigma]n)/(8 c^8 m r^4 (u^2-v^2))+(G^2 u^2 v^2 \[Delta] \[Kappa]p \[CapitalSigma]n)/(2 c^8 r^5 (u^2-v^2))+(G u^4 v^2 \[Delta] \[Kappa]p \[CapitalSigma]n)/(8 c^8 m r^4 (u^2-v^2))+(G u^2 v^4 \[Delta] \[Kappa]p \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2))-(1755 G^3 m \[Delta] \[Nu] \[CapitalSigma]n)/(28 c^8 r^6)+(1325 G^2 u^2 \[Delta] \[Nu] \[CapitalSigma]n)/(8 c^8 r^5)+(1491 G u^4 \[Delta] \[Nu] \[CapitalSigma]n)/(8 c^8 m r^4)+(19 G^2 v^2 \[Delta] \[Nu] \[CapitalSigma]n)/(c^8 r^5)-(1951 G u^2 v^2 \[Delta] \[Nu] \[CapitalSigma]n)/(16 c^8 m r^4)+(33 G v^4 \[Delta] \[Nu] \[CapitalSigma]n)/(4 c^8 m r^4)-(89 G^2 u^4 \[Delta] \[Nu] \[CapitalSigma]n)/(8 c^8 r^5 (u^2-v^2))-(63 G u^6 \[Delta] \[Nu] \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2))+(89 G^2 u^2 v^2 \[Delta] \[Nu] \[CapitalSigma]n)/(8 c^8 r^5 (u^2-v^2))+(149 G u^4 v^2 \[Delta] \[Nu] \[CapitalSigma]n)/(8 c^8 m r^4 (u^2-v^2))-(23 G u^2 v^4 \[Delta] \[Nu] \[CapitalSigma]n)/(8 c^8 m r^4 (u^2-v^2))-(961 G^3 m \[Kappa]m \[Nu] \[CapitalSigma]n)/(56 c^8 r^6)+(337 G^2 u^2 \[Kappa]m \[Nu] \[CapitalSigma]n)/(2 c^8 r^5)-(27 G u^4 \[Kappa]m \[Nu] \[CapitalSigma]n)/(2 c^8 m r^4)-(281 G^2 v^2 \[Kappa]m \[Nu] \[CapitalSigma]n)/(8 c^8 r^5)+(247 G u^2 v^2 \[Kappa]m \[Nu] \[CapitalSigma]n)/(16 c^8 m r^4)+(3 G v^4 \[Kappa]m \[Nu] \[CapitalSigma]n)/(4 c^8 m r^4)-(97 G^2 u^4 \[Kappa]m \[Nu] \[CapitalSigma]n)/(8 c^8 r^5 (u^2-v^2))+(3 G u^6 \[Kappa]m \[Nu] \[CapitalSigma]n)/(8 c^8 m r^4 (u^2-v^2))+(97 G^2 u^2 v^2 \[Kappa]m \[Nu] \[CapitalSigma]n)/(8 c^8 r^5 (u^2-v^2))+(G u^4 v^2 \[Kappa]m \[Nu] \[CapitalSigma]n)/(8 c^8 m r^4 (u^2-v^2))-(G u^2 v^4 \[Kappa]m \[Nu] \[CapitalSigma]n)/(2 c^8 m r^4 (u^2-v^2))-(2571 G^3 m \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n)/(56 c^8 r^6)-(271 G^2 u^2 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n)/(2 c^8 r^5)+(57 G u^4 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n)/(4 c^8 m r^4)+(375 G^2 v^2 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n)/(8 c^8 r^5)-(89 G u^2 v^2 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n)/(16 c^8 m r^4)-(21 G v^4 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n)/(8 c^8 m r^4)+(97 G^2 u^4 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n)/(8 c^8 r^5 (u^2-v^2))-(9 G u^6 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n)/(8 c^8 m r^4 (u^2-v^2))-(97 G^2 u^2 v^2 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n)/(8 c^8 r^5 (u^2-v^2))+(G u^4 v^2 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n)/(8 c^8 m r^4 (u^2-v^2))+(G u^2 v^4 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n)/(c^8 m r^4 (u^2-v^2))-(3 G^2 u^2 \[Delta] \[Nu]^2 \[CapitalSigma]n)/(2 c^8 r^5)+(111 G u^4 \[Delta] \[Nu]^2 \[CapitalSigma]n)/(8 c^8 m r^4)-(15 G^2 v^2 \[Delta] \[Nu]^2 \[CapitalSigma]n)/(4 c^8 r^5)-(75 G u^2 v^2 \[Delta] \[Nu]^2 \[CapitalSigma]n)/(8 c^8 m r^4)+(81 G v^4 \[Delta] \[Nu]^2 \[CapitalSigma]n)/(8 c^8 m r^4)-(3 G u^6 \[Delta] \[Nu]^2 \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2))+(3 G u^4 v^2 \[Delta] \[Nu]^2 \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2))-(17 G^3 m \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(c^8 r^6)+(32 G^2 u^2 \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(c^8 r^5)+(357 G u^4 \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(16 c^8 m r^4)+(199 G^2 v^2 \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(8 c^8 r^5)-(141 G u^2 v^2 \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(16 c^8 m r^4)-(69 G v^4 \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(16 c^8 m r^4)+(G^2 u^4 \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(c^8 r^5 (u^2-v^2))-(21 G u^6 \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(8 c^8 m r^4 (u^2-v^2))-(G^2 u^2 v^2 \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(c^8 r^5 (u^2-v^2))+(9 G u^4 v^2 \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(8 c^8 m r^4 (u^2-v^2))+(3 G u^2 v^4 \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(2 c^8 m r^4 (u^2-v^2))-(3 G^2 u^2 \[Delta] \[Kappa]p \[Nu]^2 \[CapitalSigma]n)/(4 c^8 r^5)+(111 G u^4 \[Delta] \[Kappa]p \[Nu]^2 \[CapitalSigma]n)/(16 c^8 m r^4)-(15 G^2 v^2 \[Delta] \[Kappa]p \[Nu]^2 \[CapitalSigma]n)/(8 c^8 r^5)-(75 G u^2 v^2 \[Delta] \[Kappa]p \[Nu]^2 \[CapitalSigma]n)/(16 c^8 m r^4)+(81 G v^4 \[Delta] \[Kappa]p \[Nu]^2 \[CapitalSigma]n)/(16 c^8 m r^4)-(3 G u^6 \[Delta] \[Kappa]p \[Nu]^2 \[CapitalSigma]n)/(8 c^8 m r^4 (u^2-v^2))+(3 G u^4 v^2 \[Delta] \[Kappa]p \[Nu]^2 \[CapitalSigma]n)/(8 c^8 m r^4 (u^2-v^2))+(25 G^2 u \[Delta] \[CapitalSigma]v)/(2 c^8 r^5)+(9 G u^3 \[Delta] \[CapitalSigma]v)/(c^8 m r^4)-(27 G u v^2 \[Delta] \[CapitalSigma]v)/(8 c^8 m r^4)+(5 G^2 u^3 \[Delta] \[CapitalSigma]v)/(4 c^8 r^5 (u^2-v^2))-(3 G u^5 \[Delta] \[CapitalSigma]v)/(2 c^8 m r^4 (u^2-v^2))-(5 G^2 u v^2 \[Delta] \[CapitalSigma]v)/(4 c^8 r^5 (u^2-v^2))+(3 G u^3 v^2 \[Delta] \[CapitalSigma]v)/(2 c^8 m r^4 (u^2-v^2))+(41 G^2 u \[Kappa]m \[CapitalSigma]v)/(4 c^8 r^5)+(9 G u^3 \[Kappa]m \[CapitalSigma]v)/(4 c^8 m r^4)+(G u v^2 \[Kappa]m \[CapitalSigma]v)/(c^8 m r^4)-(G^2 u^3 \[Kappa]m \[CapitalSigma]v)/(2 c^8 r^5 (u^2-v^2))-(3 G u^5 \[Kappa]m \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))+(G^2 u v^2 \[Kappa]m \[CapitalSigma]v)/(2 c^8 r^5 (u^2-v^2))+(G u^3 v^2 \[Kappa]m \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))+(G u v^4 \[Kappa]m \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2))-(41 G^2 u \[Delta] \[Kappa]p \[CapitalSigma]v)/(4 c^8 r^5)-(9 G u^3 \[Delta] \[Kappa]p \[CapitalSigma]v)/(4 c^8 m r^4)-(G u v^2 \[Delta] \[Kappa]p \[CapitalSigma]v)/(c^8 m r^4)+(G^2 u^3 \[Delta] \[Kappa]p \[CapitalSigma]v)/(2 c^8 r^5 (u^2-v^2))+(3 G u^5 \[Delta] \[Kappa]p \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))-(G^2 u v^2 \[Delta] \[Kappa]p \[CapitalSigma]v)/(2 c^8 r^5 (u^2-v^2))-(G u^3 v^2 \[Delta] \[Kappa]p \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))-(G u v^4 \[Delta] \[Kappa]p \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2))-(82 G^2 u \[Delta] \[Nu] \[CapitalSigma]v)/(c^8 r^5)-(423 G u^3 \[Delta] \[Nu] \[CapitalSigma]v)/(4 c^8 m r^4)+(46 G u v^2 \[Delta] \[Nu] \[CapitalSigma]v)/(c^8 m r^4)+(89 G^2 u^3 \[Delta] \[Nu] \[CapitalSigma]v)/(8 c^8 r^5 (u^2-v^2))+(63 G u^5 \[Delta] \[Nu] \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2))-(89 G^2 u v^2 \[Delta] \[Nu] \[CapitalSigma]v)/(8 c^8 r^5 (u^2-v^2))-(149 G u^3 v^2 \[Delta] \[Nu] \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))+(23 G u v^4 \[Delta] \[Nu] \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))-(571 G^2 u \[Kappa]m \[Nu] \[CapitalSigma]v)/(8 c^8 r^5)+(9 G u^3 \[Kappa]m \[Nu] \[CapitalSigma]v)/(4 c^8 m r^4)-(5 G u v^2 \[Kappa]m \[Nu] \[CapitalSigma]v)/(2 c^8 m r^4)+(97 G^2 u^3 \[Kappa]m \[Nu] \[CapitalSigma]v)/(8 c^8 r^5 (u^2-v^2))-(3 G u^5 \[Kappa]m \[Nu] \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))-(97 G^2 u v^2 \[Kappa]m \[Nu] \[CapitalSigma]v)/(8 c^8 r^5 (u^2-v^2))-(G u^3 v^2 \[Kappa]m \[Nu] \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))+(G u v^4 \[Kappa]m \[Nu] \[CapitalSigma]v)/(2 c^8 m r^4 (u^2-v^2))+(447 G^2 u \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]v)/(8 c^8 r^5)-(27 G u^3 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]v)/(4 c^8 m r^4)+(G u v^2 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]v)/(2 c^8 m r^4)-(97 G^2 u^3 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]v)/(8 c^8 r^5 (u^2-v^2))+(9 G u^5 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))+(97 G^2 u v^2 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]v)/(8 c^8 r^5 (u^2-v^2))-(G u^3 v^2 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))-(G u v^4 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]v)/(c^8 m r^4 (u^2-v^2))-(3 G^2 u \[Delta] \[Nu]^2 \[CapitalSigma]v)/(2 c^8 r^5)-(9 G u^3 \[Delta] \[Nu]^2 \[CapitalSigma]v)/(2 c^8 m r^4)+(3 G u v^2 \[Delta] \[Nu]^2 \[CapitalSigma]v)/(2 c^8 m r^4)+(3 G u^5 \[Delta] \[Nu]^2 \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2))-(3 G u^3 v^2 \[Delta] \[Nu]^2 \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2))-(17 G^2 u \[Kappa]m \[Nu]^2 \[CapitalSigma]v)/(4 c^8 r^5)-(63 G u^3 \[Kappa]m \[Nu]^2 \[CapitalSigma]v)/(4 c^8 m r^4)+(15 G u v^2 \[Kappa]m \[Nu]^2 \[CapitalSigma]v)/(4 c^8 m r^4)-(G^2 u^3 \[Kappa]m \[Nu]^2 \[CapitalSigma]v)/(c^8 r^5 (u^2-v^2))+(21 G u^5 \[Kappa]m \[Nu]^2 \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))+(G^2 u v^2 \[Kappa]m \[Nu]^2 \[CapitalSigma]v)/(c^8 r^5 (u^2-v^2))-(9 G u^3 v^2 \[Kappa]m \[Nu]^2 \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))-(3 G u v^4 \[Kappa]m \[Nu]^2 \[CapitalSigma]v)/(2 c^8 m r^4 (u^2-v^2))-(3 G^2 u \[Delta] \[Kappa]p \[Nu]^2 \[CapitalSigma]v)/(4 c^8 r^5)-(9 G u^3 \[Delta] \[Kappa]p \[Nu]^2 \[CapitalSigma]v)/(4 c^8 m r^4)+(3 G u v^2 \[Delta] \[Kappa]p \[Nu]^2 \[CapitalSigma]v)/(4 c^8 m r^4)+(3 G u^5 \[Delta] \[Kappa]p \[Nu]^2 \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))-(3 G u^3 v^2 \[Delta] \[Kappa]p \[Nu]^2 \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))) S[i]+(-((49 G^2 Sn Sv)/(8 c^8 r^5))-(575 G^2 S^2 u)/(8 c^8 r^5)+(51 G^2 Sn^2 u)/(c^8 r^5)+(3 G Sv^2 u)/(4 c^8 m r^4)-(39 G Sn Sv u^2)/(8 c^8 m r^4)-(15 G S^2 u^3)/(4 c^8 m r^4)-(3 G Sn^2 u^3)/(c^8 m r^4)-(17 G Sn Sv v^2)/(4 c^8 m r^4)-(3 G S^2 u v^2)/(4 c^8 m r^4)+(139 G Sn^2 u v^2)/(8 c^8 m r^4)-(81 G^2 Sv^2 u^3)/(4 c^8 r^5 (u^2-v^2)^2)+(81 G^2 Sn Sv u^4)/(2 c^8 r^5 (u^2-v^2)^2)-(81 G^2 Sn^2 u^5)/(4 c^8 r^5 (u^2-v^2)^2)-(3 G Sv^2 u^5)/(2 c^8 m r^4 (u^2-v^2)^2)+(3 G Sn Sv u^6)/(c^8 m r^4 (u^2-v^2)^2)-(3 G Sn^2 u^7)/(2 c^8 m r^4 (u^2-v^2)^2)+(81 G^2 Sv^2 u v^2)/(4 c^8 r^5 (u^2-v^2)^2)-(81 G^2 Sn Sv u^2 v^2)/(2 c^8 r^5 (u^2-v^2)^2)+(81 G^2 Sn^2 u^3 v^2)/(4 c^8 r^5 (u^2-v^2)^2)+(G Sv^2 u^3 v^2)/(8 c^8 m r^4 (u^2-v^2)^2)-(G Sn Sv u^4 v^2)/(4 c^8 m r^4 (u^2-v^2)^2)+(G Sn^2 u^5 v^2)/(8 c^8 m r^4 (u^2-v^2)^2)+(11 G Sv^2 u v^4)/(8 c^8 m r^4 (u^2-v^2)^2)-(11 G Sn Sv u^2 v^4)/(4 c^8 m r^4 (u^2-v^2)^2)+(11 G Sn^2 u^3 v^4)/(8 c^8 m r^4 (u^2-v^2)^2)+(81 G^2 Sv^2 u)/(4 c^8 r^5 (u^2-v^2))-(243 G^2 Sn Sv u^2)/(4 c^8 r^5 (u^2-v^2))+(81 G^2 Sn^2 u^3)/(2 c^8 r^5 (u^2-v^2))+(3 G Sv^2 u^3)/(c^8 m r^4 (u^2-v^2))-(15 G Sn Sv u^4)/(2 c^8 m r^4 (u^2-v^2))+(9 G Sn^2 u^5)/(2 c^8 m r^4 (u^2-v^2))-(81 G^2 Sn^2 u v^2)/(4 c^8 r^5 (u^2-v^2))-(G Sv^2 u v^2)/(8 c^8 m r^4 (u^2-v^2))+(3 G Sn Sv u^2 v^2)/(8 c^8 m r^4 (u^2-v^2))-(G Sn^2 u^3 v^2)/(4 c^8 m r^4 (u^2-v^2))-(11 G Sn^2 u v^4)/(8 c^8 m r^4 (u^2-v^2))-(81 G^2 Sn Sv v^2)/(4 c^8 r^5 (-u^2+v^2))-(11 G Sn Sv v^4)/(8 c^8 m r^4 (-u^2+v^2))-(41 G^2 S\[CapitalSigma] u \[Delta])/(4 c^8 r^5)-(15 G S\[CapitalSigma] u^3 \[Delta])/(2 c^8 m r^4)+(3 G S\[CapitalSigma] u v^2 \[Delta])/(2 c^8 m r^4)+(42 G^2 S\[CapitalSigma] u \[Kappa]m)/(c^8 r^5)+(15 G S\[CapitalSigma] u^3 \[Kappa]m)/(c^8 m r^4)-(12 G S\[CapitalSigma] u v^2 \[Kappa]m)/(c^8 m r^4)+(101 G^2 Sn Sv \[Delta] \[Kappa]m)/(4 c^8 r^5)+(20 G^2 S^2 u \[Delta] \[Kappa]m)/(c^8 r^5)-(63 G^2 Sn^2 u \[Delta] \[Kappa]m)/(c^8 r^5)+(3 G Sv^2 u \[Delta] \[Kappa]m)/(c^8 m r^4)-(33 G Sn Sv u^2 \[Delta] \[Kappa]m)/(4 c^8 m r^4)+(15 G S^2 u^3 \[Delta] \[Kappa]m)/(2 c^8 m r^4)-(3 G Sn^2 u^3 \[Delta] \[Kappa]m)/(4 c^8 m r^4)+(17 G Sn Sv v^2 \[Delta] \[Kappa]m)/(8 c^8 m r^4)-(6 G S^2 u v^2 \[Delta] \[Kappa]m)/(c^8 m r^4)-(G Sn^2 u v^2 \[Delta] \[Kappa]m)/(4 c^8 m r^4)-(3 G Sv^2 u^5 \[Delta] \[Kappa]m)/(8 c^8 m r^4 (u^2-v^2)^2)+(3 G Sn Sv u^6 \[Delta] \[Kappa]m)/(4 c^8 m r^4 (u^2-v^2)^2)-(3 G Sn^2 u^7 \[Delta] \[Kappa]m)/(8 c^8 m r^4 (u^2-v^2)^2)+(G Sv^2 u^3 v^2 \[Delta] \[Kappa]m)/(8 c^8 m r^4 (u^2-v^2)^2)-(G Sn Sv u^4 v^2 \[Delta] \[Kappa]m)/(4 c^8 m r^4 (u^2-v^2)^2)+(G Sn^2 u^5 v^2 \[Delta] \[Kappa]m)/(8 c^8 m r^4 (u^2-v^2)^2)+(G Sv^2 u v^4 \[Delta] \[Kappa]m)/(4 c^8 m r^4 (u^2-v^2)^2)-(G Sn Sv u^2 v^4 \[Delta] \[Kappa]m)/(2 c^8 m r^4 (u^2-v^2)^2)+(G Sn^2 u^3 v^4 \[Delta] \[Kappa]m)/(4 c^8 m r^4 (u^2-v^2)^2)+(3 G Sv^2 u^3 \[Delta] \[Kappa]m)/(4 c^8 m r^4 (u^2-v^2))-(15 G Sn Sv u^4 \[Delta] \[Kappa]m)/(8 c^8 m r^4 (u^2-v^2))+(9 G Sn^2 u^5 \[Delta] \[Kappa]m)/(8 c^8 m r^4 (u^2-v^2))-(G Sv^2 u v^2 \[Delta] \[Kappa]m)/(8 c^8 m r^4 (u^2-v^2))+(3 G Sn Sv u^2 v^2 \[Delta] \[Kappa]m)/(8 c^8 m r^4 (u^2-v^2))-(G Sn^2 u^3 v^2 \[Delta] \[Kappa]m)/(4 c^8 m r^4 (u^2-v^2))-(G Sn^2 u v^4 \[Delta] \[Kappa]m)/(4 c^8 m r^4 (u^2-v^2))-(G Sn Sv v^4 \[Delta] \[Kappa]m)/(4 c^8 m r^4 (-u^2+v^2))-(125 G^2 Sn Sv \[Kappa]p)/(4 c^8 r^5)-(22 G^2 S^2 u \[Kappa]p)/(c^8 r^5)+(79 G^2 Sn^2 u \[Kappa]p)/(c^8 r^5)-(3 G Sv^2 u \[Kappa]p)/(c^8 m r^4)+(33 G Sn Sv u^2 \[Kappa]p)/(4 c^8 m r^4)-(15 G S^2 u^3 \[Kappa]p)/(2 c^8 m r^4)+(3 G Sn^2 u^3 \[Kappa]p)/(4 c^8 m r^4)-(17 G Sn Sv v^2 \[Kappa]p)/(8 c^8 m r^4)+(6 G S^2 u v^2 \[Kappa]p)/(c^8 m r^4)+(G Sn^2 u v^2 \[Kappa]p)/(4 c^8 m r^4)+(G^2 Sv^2 u^3 \[Kappa]p)/(c^8 r^5 (u^2-v^2)^2)-(2 G^2 Sn Sv u^4 \[Kappa]p)/(c^8 r^5 (u^2-v^2)^2)+(G^2 Sn^2 u^5 \[Kappa]p)/(c^8 r^5 (u^2-v^2)^2)+(3 G Sv^2 u^5 \[Kappa]p)/(8 c^8 m r^4 (u^2-v^2)^2)-(3 G Sn Sv u^6 \[Kappa]p)/(4 c^8 m r^4 (u^2-v^2)^2)+(3 G Sn^2 u^7 \[Kappa]p)/(8 c^8 m r^4 (u^2-v^2)^2)-(G^2 Sv^2 u v^2 \[Kappa]p)/(c^8 r^5 (u^2-v^2)^2)+(2 G^2 Sn Sv u^2 v^2 \[Kappa]p)/(c^8 r^5 (u^2-v^2)^2)-(G^2 Sn^2 u^3 v^2 \[Kappa]p)/(c^8 r^5 (u^2-v^2)^2)-(G Sv^2 u^3 v^2 \[Kappa]p)/(8 c^8 m r^4 (u^2-v^2)^2)+(G Sn Sv u^4 v^2 \[Kappa]p)/(4 c^8 m r^4 (u^2-v^2)^2)-(G Sn^2 u^5 v^2 \[Kappa]p)/(8 c^8 m r^4 (u^2-v^2)^2)-(G Sv^2 u v^4 \[Kappa]p)/(4 c^8 m r^4 (u^2-v^2)^2)+(G Sn Sv u^2 v^4 \[Kappa]p)/(2 c^8 m r^4 (u^2-v^2)^2)-(G Sn^2 u^3 v^4 \[Kappa]p)/(4 c^8 m r^4 (u^2-v^2)^2)-(G^2 Sv^2 u \[Kappa]p)/(c^8 r^5 (u^2-v^2))+(3 G^2 Sn Sv u^2 \[Kappa]p)/(c^8 r^5 (u^2-v^2))-(2 G^2 Sn^2 u^3 \[Kappa]p)/(c^8 r^5 (u^2-v^2))-(3 G Sv^2 u^3 \[Kappa]p)/(4 c^8 m r^4 (u^2-v^2))+(15 G Sn Sv u^4 \[Kappa]p)/(8 c^8 m r^4 (u^2-v^2))-(9 G Sn^2 u^5 \[Kappa]p)/(8 c^8 m r^4 (u^2-v^2))+(G^2 Sn^2 u v^2 \[Kappa]p)/(c^8 r^5 (u^2-v^2))+(G Sv^2 u v^2 \[Kappa]p)/(8 c^8 m r^4 (u^2-v^2))-(3 G Sn Sv u^2 v^2 \[Kappa]p)/(8 c^8 m r^4 (u^2-v^2))+(G Sn^2 u^3 v^2 \[Kappa]p)/(4 c^8 m r^4 (u^2-v^2))+(G Sn^2 u v^4 \[Kappa]p)/(4 c^8 m r^4 (u^2-v^2))+(G^2 Sn Sv v^2 \[Kappa]p)/(c^8 r^5 (-u^2+v^2))+(G Sn Sv v^4 \[Kappa]p)/(4 c^8 m r^4 (-u^2+v^2))-(42 G^2 S\[CapitalSigma] u \[Delta] \[Kappa]p)/(c^8 r^5)-(15 G S\[CapitalSigma] u^3 \[Delta] \[Kappa]p)/(c^8 m r^4)+(12 G S\[CapitalSigma] u v^2 \[Delta] \[Kappa]p)/(c^8 m r^4)+(93 G^2 Sn Sv \[Nu])/(8 c^8 r^5)+(881 G^2 S^2 u \[Nu])/(8 c^8 r^5)-(159 G^2 Sn^2 u \[Nu])/(c^8 r^5)+(291 G Sv^2 u \[Nu])/(4 c^8 m r^4)-(651 G Sn Sv u^2 \[Nu])/(8 c^8 m r^4)+(195 G S^2 u^3 \[Nu])/(c^8 m r^4)-(2421 G Sn^2 u^3 \[Nu])/(8 c^8 m r^4)-(129 G Sn Sv v^2 \[Nu])/(4 c^8 m r^4)-(447 G S^2 u v^2 \[Nu])/(4 c^8 m r^4)+(1839 G Sn^2 u v^2 \[Nu])/(8 c^8 m r^4)+(39 G^2 Sv^2 u^3 \[Nu])/(2 c^8 r^5 (u^2-v^2)^2)-(39 G^2 Sn Sv u^4 \[Nu])/(c^8 r^5 (u^2-v^2)^2)+(39 G^2 Sn^2 u^5 \[Nu])/(2 c^8 r^5 (u^2-v^2)^2)+(39 G Sv^2 u^5 \[Nu])/(c^8 m r^4 (u^2-v^2)^2)-(78 G Sn Sv u^6 \[Nu])/(c^8 m r^4 (u^2-v^2)^2)+(39 G Sn^2 u^7 \[Nu])/(c^8 m r^4 (u^2-v^2)^2)-(39 G^2 Sv^2 u v^2 \[Nu])/(2 c^8 r^5 (u^2-v^2)^2)+(39 G^2 Sn Sv u^2 v^2 \[Nu])/(c^8 r^5 (u^2-v^2)^2)-(39 G^2 Sn^2 u^3 v^2 \[Nu])/(2 c^8 r^5 (u^2-v^2)^2)-(333 G Sv^2 u^3 v^2 \[Nu])/(8 c^8 m r^4 (u^2-v^2)^2)+(333 G Sn Sv u^4 v^2 \[Nu])/(4 c^8 m r^4 (u^2-v^2)^2)-(333 G Sn^2 u^5 v^2 \[Nu])/(8 c^8 m r^4 (u^2-v^2)^2)+(21 G Sv^2 u v^4 \[Nu])/(8 c^8 m r^4 (u^2-v^2)^2)-(21 G Sn Sv u^2 v^4 \[Nu])/(4 c^8 m r^4 (u^2-v^2)^2)+(21 G Sn^2 u^3 v^4 \[Nu])/(8 c^8 m r^4 (u^2-v^2)^2)-(39 G^2 Sv^2 u \[Nu])/(2 c^8 r^5 (u^2-v^2))+(117 G^2 Sn Sv u^2 \[Nu])/(2 c^8 r^5 (u^2-v^2))-(39 G^2 Sn^2 u^3 \[Nu])/(c^8 r^5 (u^2-v^2))-(78 G Sv^2 u^3 \[Nu])/(c^8 m r^4 (u^2-v^2))+(195 G Sn Sv u^4 \[Nu])/(c^8 m r^4 (u^2-v^2))-(117 G Sn^2 u^5 \[Nu])/(c^8 m r^4 (u^2-v^2))+(39 G^2 Sn^2 u v^2 \[Nu])/(2 c^8 r^5 (u^2-v^2))+(333 G Sv^2 u v^2 \[Nu])/(8 c^8 m r^4 (u^2-v^2))-(999 G Sn Sv u^2 v^2 \[Nu])/(8 c^8 m r^4 (u^2-v^2))+(333 G Sn^2 u^3 v^2 \[Nu])/(4 c^8 m r^4 (u^2-v^2))-(21 G Sn^2 u v^4 \[Nu])/(8 c^8 m r^4 (u^2-v^2))+(39 G^2 Sn Sv v^2 \[Nu])/(2 c^8 r^5 (-u^2+v^2))-(21 G Sn Sv v^4 \[Nu])/(8 c^8 m r^4 (-u^2+v^2))+(815 G^2 S\[CapitalSigma] u \[Delta] \[Nu])/(8 c^8 r^5)+(1305 G S\[CapitalSigma] u^3 \[Delta] \[Nu])/(8 c^8 m r^4)-(381 G S\[CapitalSigma] u v^2 \[Delta] \[Nu])/(4 c^8 m r^4)-(20 G^2 S\[CapitalSigma] u \[Kappa]m \[Nu])/(c^8 r^5)-(225 G S\[CapitalSigma] u^3 \[Kappa]m \[Nu])/(4 c^8 m r^4)+(117 G S\[CapitalSigma] u v^2 \[Kappa]m \[Nu])/(4 c^8 m r^4)-(33 G^2 Sn Sv \[Delta] \[Kappa]m \[Nu])/(4 c^8 r^5)-(21 G^2 S^2 u \[Delta] \[Kappa]m \[Nu])/(2 c^8 r^5)+(95 G^2 Sn^2 u \[Delta] \[Kappa]m \[Nu])/(4 c^8 r^5)-(9 G Sv^2 u \[Delta] \[Kappa]m \[Nu])/(4 c^8 m r^4)+(33 G Sn Sv u^2 \[Delta] \[Kappa]m \[Nu])/(4 c^8 m r^4)-(45 G S^2 u^3 \[Delta] \[Kappa]m \[Nu])/(4 c^8 m r^4)-(3 G Sn^2 u^3 \[Delta] \[Kappa]m \[Nu])/(c^8 m r^4)+(9 G S^2 u v^2 \[Delta] \[Kappa]m \[Nu])/(2 c^8 m r^4)-(3 G Sn^2 u v^2 \[Delta] \[Kappa]m \[Nu])/(4 c^8 m r^4)+(G^2 Sv^2 u^3 \[Delta] \[Kappa]m \[Nu])/(2 c^8 r^5 (u^2-v^2)^2)-(G^2 Sn Sv u^4 \[Delta] \[Kappa]m \[Nu])/(c^8 r^5 (u^2-v^2)^2)+(G^2 Sn^2 u^5 \[Delta] \[Kappa]m \[Nu])/(2 c^8 r^5 (u^2-v^2)^2)-(3 G Sv^2 u^5 \[Delta] \[Kappa]m \[Nu])/(2 c^8 m r^4 (u^2-v^2)^2)+(3 G Sn Sv u^6 \[Delta] \[Kappa]m \[Nu])/(c^8 m r^4 (u^2-v^2)^2)-(3 G Sn^2 u^7 \[Delta] \[Kappa]m \[Nu])/(2 c^8 m r^4 (u^2-v^2)^2)-(G^2 Sv^2 u v^2 \[Delta] \[Kappa]m \[Nu])/(2 c^8 r^5 (u^2-v^2)^2)+(G^2 Sn Sv u^2 v^2 \[Delta] \[Kappa]m \[Nu])/(c^8 r^5 (u^2-v^2)^2)-(G^2 Sn^2 u^3 v^2 \[Delta] \[Kappa]m \[Nu])/(2 c^8 r^5 (u^2-v^2)^2)+(3 G Sv^2 u^3 v^2 \[Delta] \[Kappa]m \[Nu])/(4 c^8 m r^4 (u^2-v^2)^2)-(3 G Sn Sv u^4 v^2 \[Delta] \[Kappa]m \[Nu])/(2 c^8 m r^4 (u^2-v^2)^2)+(3 G Sn^2 u^5 v^2 \[Delta] \[Kappa]m \[Nu])/(4 c^8 m r^4 (u^2-v^2)^2)+(3 G Sv^2 u v^4 \[Delta] \[Kappa]m \[Nu])/(4 c^8 m r^4 (u^2-v^2)^2)-(3 G Sn Sv u^2 v^4 \[Delta] \[Kappa]m \[Nu])/(2 c^8 m r^4 (u^2-v^2)^2)+(3 G Sn^2 u^3 v^4 \[Delta] \[Kappa]m \[Nu])/(4 c^8 m r^4 (u^2-v^2)^2)-(G^2 Sv^2 u \[Delta] \[Kappa]m \[Nu])/(2 c^8 r^5 (u^2-v^2))+(3 G^2 Sn Sv u^2 \[Delta] \[Kappa]m \[Nu])/(2 c^8 r^5 (u^2-v^2))-(G^2 Sn^2 u^3 \[Delta] \[Kappa]m \[Nu])/(c^8 r^5 (u^2-v^2))+(3 G Sv^2 u^3 \[Delta] \[Kappa]m \[Nu])/(c^8 m r^4 (u^2-v^2))-(15 G Sn Sv u^4 \[Delta] \[Kappa]m \[Nu])/(2 c^8 m r^4 (u^2-v^2))+(9 G Sn^2 u^5 \[Delta] \[Kappa]m \[Nu])/(2 c^8 m r^4 (u^2-v^2))+(G^2 Sn^2 u v^2 \[Delta] \[Kappa]m \[Nu])/(2 c^8 r^5 (u^2-v^2))-(3 G Sv^2 u v^2 \[Delta] \[Kappa]m \[Nu])/(4 c^8 m r^4 (u^2-v^2))+(9 G Sn Sv u^2 v^2 \[Delta] \[Kappa]m \[Nu])/(4 c^8 m r^4 (u^2-v^2))-(3 G Sn^2 u^3 v^2 \[Delta] \[Kappa]m \[Nu])/(2 c^8 m r^4 (u^2-v^2))-(3 G Sn^2 u v^4 \[Delta] \[Kappa]m \[Nu])/(4 c^8 m r^4 (u^2-v^2))+(G^2 Sn Sv v^2 \[Delta] \[Kappa]m \[Nu])/(2 c^8 r^5 (-u^2+v^2))-(3 G Sn Sv v^4 \[Delta] \[Kappa]m \[Nu])/(4 c^8 m r^4 (-u^2+v^2))+(30 G^2 Sn Sv \[Kappa]p \[Nu])/(c^8 r^5)-(141 G^2 S^2 u \[Kappa]p \[Nu])/(2 c^8 r^5)-(62 G^2 Sn^2 u \[Kappa]p \[Nu])/(c^8 r^5)-(21 G Sv^2 u \[Kappa]p \[Nu])/(4 c^8 m r^4)+(171 G Sn Sv u^2 \[Kappa]p \[Nu])/(4 c^8 m r^4)+(15 G S^2 u^3 \[Kappa]p \[Nu])/(c^8 m r^4)-(309 G Sn^2 u^3 \[Kappa]p \[Nu])/(4 c^8 m r^4)-(5 G Sn Sv v^2 \[Kappa]p \[Nu])/(4 c^8 m r^4)-(3 G S^2 u v^2 \[Kappa]p \[Nu])/(4 c^8 m r^4)+(25 G Sn^2 u v^2 \[Kappa]p \[Nu])/(2 c^8 m r^4)-(95 G^2 Sv^2 u^3 \[Kappa]p \[Nu])/(4 c^8 r^5 (u^2-v^2)^2)+(95 G^2 Sn Sv u^4 \[Kappa]p \[Nu])/(2 c^8 r^5 (u^2-v^2)^2)-(95 G^2 Sn^2 u^5 \[Kappa]p \[Nu])/(4 c^8 r^5 (u^2-v^2)^2)+(3 G Sv^2 u^5 \[Kappa]p \[Nu])/(4 c^8 m r^4 (u^2-v^2)^2)-(3 G Sn Sv u^6 \[Kappa]p \[Nu])/(2 c^8 m r^4 (u^2-v^2)^2)+(3 G Sn^2 u^7 \[Kappa]p \[Nu])/(4 c^8 m r^4 (u^2-v^2)^2)+(95 G^2 Sv^2 u v^2 \[Kappa]p \[Nu])/(4 c^8 r^5 (u^2-v^2)^2)-(95 G^2 Sn Sv u^2 v^2 \[Kappa]p \[Nu])/(2 c^8 r^5 (u^2-v^2)^2)+(95 G^2 Sn^2 u^3 v^2 \[Kappa]p \[Nu])/(4 c^8 r^5 (u^2-v^2)^2)+(G Sv^2 u^3 v^2 \[Kappa]p \[Nu])/(2 c^8 m r^4 (u^2-v^2)^2)-(G Sn Sv u^4 v^2 \[Kappa]p \[Nu])/(c^8 m r^4 (u^2-v^2)^2)+(G Sn^2 u^5 v^2 \[Kappa]p \[Nu])/(2 c^8 m r^4 (u^2-v^2)^2)-(5 G Sv^2 u v^4 \[Kappa]p \[Nu])/(4 c^8 m r^4 (u^2-v^2)^2)+(5 G Sn Sv u^2 v^4 \[Kappa]p \[Nu])/(2 c^8 m r^4 (u^2-v^2)^2)-(5 G Sn^2 u^3 v^4 \[Kappa]p \[Nu])/(4 c^8 m r^4 (u^2-v^2)^2)+(95 G^2 Sv^2 u \[Kappa]p \[Nu])/(4 c^8 r^5 (u^2-v^2))-(285 G^2 Sn Sv u^2 \[Kappa]p \[Nu])/(4 c^8 r^5 (u^2-v^2))+(95 G^2 Sn^2 u^3 \[Kappa]p \[Nu])/(2 c^8 r^5 (u^2-v^2))-(3 G Sv^2 u^3 \[Kappa]p \[Nu])/(2 c^8 m r^4 (u^2-v^2))+(15 G Sn Sv u^4 \[Kappa]p \[Nu])/(4 c^8 m r^4 (u^2-v^2))-(9 G Sn^2 u^5 \[Kappa]p \[Nu])/(4 c^8 m r^4 (u^2-v^2))-(95 G^2 Sn^2 u v^2 \[Kappa]p \[Nu])/(4 c^8 r^5 (u^2-v^2))-(G Sv^2 u v^2 \[Kappa]p \[Nu])/(2 c^8 m r^4 (u^2-v^2))+(3 G Sn Sv u^2 v^2 \[Kappa]p \[Nu])/(2 c^8 m r^4 (u^2-v^2))-(G Sn^2 u^3 v^2 \[Kappa]p \[Nu])/(c^8 m r^4 (u^2-v^2))+(5 G Sn^2 u v^4 \[Kappa]p \[Nu])/(4 c^8 m r^4 (u^2-v^2))-(95 G^2 Sn Sv v^2 \[Kappa]p \[Nu])/(4 c^8 r^5 (-u^2+v^2))+(5 G Sn Sv v^4 \[Kappa]p \[Nu])/(4 c^8 m r^4 (-u^2+v^2))-(60 G^2 S\[CapitalSigma] u \[Delta] \[Kappa]p \[Nu])/(c^8 r^5)+(105 G S\[CapitalSigma] u^3 \[Delta] \[Kappa]p \[Nu])/(4 c^8 m r^4)-(21 G S\[CapitalSigma] u v^2 \[Delta] \[Kappa]p \[Nu])/(4 c^8 m r^4)-(15 G^2 Sn Sv \[Nu]^2)/(c^8 r^5)-(20 G^2 S^2 u \[Nu]^2)/(c^8 r^5)+(78 G^2 Sn^2 u \[Nu]^2)/(c^8 r^5)+(6 G Sv^2 u \[Nu]^2)/(c^8 m r^4)-(57 G Sn Sv u^2 \[Nu]^2)/(c^8 m r^4)-(15 G S^2 u^3 \[Nu]^2)/(c^8 m r^4)+(108 G Sn^2 u^3 \[Nu]^2)/(c^8 m r^4)+(9 G Sn Sv v^2 \[Nu]^2)/(2 c^8 m r^4)+(6 G S^2 u v^2 \[Nu]^2)/(c^8 m r^4)-(30 G Sn^2 u v^2 \[Nu]^2)/(c^8 m r^4)+(3 G Sv^2 u^5 \[Nu]^2)/(2 c^8 m r^4 (u^2-v^2)^2)-(3 G Sn Sv u^6 \[Nu]^2)/(c^8 m r^4 (u^2-v^2)^2)+(3 G Sn^2 u^7 \[Nu]^2)/(2 c^8 m r^4 (u^2-v^2)^2)-(3 G Sv^2 u^3 v^2 \[Nu]^2)/(2 c^8 m r^4 (u^2-v^2)^2)+(3 G Sn Sv u^4 v^2 \[Nu]^2)/(c^8 m r^4 (u^2-v^2)^2)-(3 G Sn^2 u^5 v^2 \[Nu]^2)/(2 c^8 m r^4 (u^2-v^2)^2)-(3 G Sv^2 u^3 \[Nu]^2)/(c^8 m r^4 (u^2-v^2))+(15 G Sn Sv u^4 \[Nu]^2)/(2 c^8 m r^4 (u^2-v^2))-(9 G Sn^2 u^5 \[Nu]^2)/(2 c^8 m r^4 (u^2-v^2))+(3 G Sv^2 u v^2 \[Nu]^2)/(2 c^8 m r^4 (u^2-v^2))-(9 G Sn Sv u^2 v^2 \[Nu]^2)/(2 c^8 m r^4 (u^2-v^2))+(3 G Sn^2 u^3 v^2 \[Nu]^2)/(c^8 m r^4 (u^2-v^2))-(20 G^2 S\[CapitalSigma] u \[Delta] \[Nu]^2)/(c^8 r^5)-(15 G S\[CapitalSigma] u^3 \[Delta] \[Nu]^2)/(c^8 m r^4)+(6 G S\[CapitalSigma] u v^2 \[Delta] \[Nu]^2)/(c^8 m r^4)+(52 G^2 S\[CapitalSigma] u \[Kappa]m \[Nu]^2)/(c^8 r^5)+(105 G S\[CapitalSigma] u^3 \[Kappa]m \[Nu]^2)/(2 c^8 m r^4)-(21 G S\[CapitalSigma] u v^2 \[Kappa]m \[Nu]^2)/(c^8 m r^4)-(15 G^2 Sn Sv \[Kappa]p \[Nu]^2)/(2 c^8 r^5)-(10 G^2 S^2 u \[Kappa]p \[Nu]^2)/(c^8 r^5)+(39 G^2 Sn^2 u \[Kappa]p \[Nu]^2)/(c^8 r^5)+(3 G Sv^2 u \[Kappa]p \[Nu]^2)/(c^8 m r^4)-(57 G Sn Sv u^2 \[Kappa]p \[Nu]^2)/(2 c^8 m r^4)-(15 G S^2 u^3 \[Kappa]p \[Nu]^2)/(2 c^8 m r^4)+(54 G Sn^2 u^3 \[Kappa]p \[Nu]^2)/(c^8 m r^4)+(9 G Sn Sv v^2 \[Kappa]p \[Nu]^2)/(4 c^8 m r^4)+(3 G S^2 u v^2 \[Kappa]p \[Nu]^2)/(c^8 m r^4)-(15 G Sn^2 u v^2 \[Kappa]p \[Nu]^2)/(c^8 m r^4)+(3 G Sv^2 u^5 \[Kappa]p \[Nu]^2)/(4 c^8 m r^4 (u^2-v^2)^2)-(3 G Sn Sv u^6 \[Kappa]p \[Nu]^2)/(2 c^8 m r^4 (u^2-v^2)^2)+(3 G Sn^2 u^7 \[Kappa]p \[Nu]^2)/(4 c^8 m r^4 (u^2-v^2)^2)-(3 G Sv^2 u^3 v^2 \[Kappa]p \[Nu]^2)/(4 c^8 m r^4 (u^2-v^2)^2)+(3 G Sn Sv u^4 v^2 \[Kappa]p \[Nu]^2)/(2 c^8 m r^4 (u^2-v^2)^2)-(3 G Sn^2 u^5 v^2 \[Kappa]p \[Nu]^2)/(4 c^8 m r^4 (u^2-v^2)^2)-(3 G Sv^2 u^3 \[Kappa]p \[Nu]^2)/(2 c^8 m r^4 (u^2-v^2))+(15 G Sn Sv u^4 \[Kappa]p \[Nu]^2)/(4 c^8 m r^4 (u^2-v^2))-(9 G Sn^2 u^5 \[Kappa]p \[Nu]^2)/(4 c^8 m r^4 (u^2-v^2))+(3 G Sv^2 u v^2 \[Kappa]p \[Nu]^2)/(4 c^8 m r^4 (u^2-v^2))-(9 G Sn Sv u^2 v^2 \[Kappa]p \[Nu]^2)/(4 c^8 m r^4 (u^2-v^2))+(3 G Sn^2 u^3 v^2 \[Kappa]p \[Nu]^2)/(2 c^8 m r^4 (u^2-v^2))-(10 G^2 S\[CapitalSigma] u \[Delta] \[Kappa]p \[Nu]^2)/(c^8 r^5)-(15 G S\[CapitalSigma] u^3 \[Delta] \[Kappa]p \[Nu]^2)/(2 c^8 m r^4)+(3 G S\[CapitalSigma] u v^2 \[Delta] \[Kappa]p \[Nu]^2)/(c^8 m r^4)+(285 G^2 u \[CapitalSigma]^2)/(8 c^8 r^5)-(15 G u^3 \[CapitalSigma]^2)/(4 c^8 m r^4)+(9 G u v^2 \[CapitalSigma]^2)/(4 c^8 m r^4)+(21 G^2 u \[Delta] \[Kappa]m \[CapitalSigma]^2)/(c^8 r^5)+(15 G u^3 \[Delta] \[Kappa]m \[CapitalSigma]^2)/(2 c^8 m r^4)-(6 G u v^2 \[Delta] \[Kappa]m \[CapitalSigma]^2)/(c^8 m r^4)-(21 G^2 u \[Kappa]p \[CapitalSigma]^2)/(c^8 r^5)-(15 G u^3 \[Kappa]p \[CapitalSigma]^2)/(2 c^8 m r^4)+(6 G u v^2 \[Kappa]p \[CapitalSigma]^2)/(c^8 m r^4)-(57 G^2 u \[Nu] \[CapitalSigma]^2)/(4 c^8 r^5)+(285 G u^3 \[Nu] \[CapitalSigma]^2)/(8 c^8 m r^4)-(57 G u v^2 \[Nu] \[CapitalSigma]^2)/(2 c^8 m r^4)+(10 G^2 u \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]^2)/(c^8 r^5)-(165 G u^3 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]^2)/(8 c^8 m r^4)+(69 G u v^2 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]^2)/(8 c^8 m r^4)+(32 G^2 u \[Kappa]p \[Nu] \[CapitalSigma]^2)/(c^8 r^5)+(285 G u^3 \[Kappa]p \[Nu] \[CapitalSigma]^2)/(8 c^8 m r^4)-(165 G u v^2 \[Kappa]p \[Nu] \[CapitalSigma]^2)/(8 c^8 m r^4)-(389 G^2 u \[Nu]^2 \[CapitalSigma]^2)/(4 c^8 r^5)-(1125 G u^3 \[Nu]^2 \[CapitalSigma]^2)/(8 c^8 m r^4)+(84 G u v^2 \[Nu]^2 \[CapitalSigma]^2)/(c^8 m r^4)+(31 G^2 u \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]^2)/(2 c^8 r^5)+(15 G u^3 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]^2)/(c^8 m r^4)-(6 G u v^2 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]^2)/(c^8 m r^4)+(89 G^2 u \[Kappa]p \[Nu]^2 \[CapitalSigma]^2)/(2 c^8 r^5)-(165 G u^3 \[Kappa]p \[Nu]^2 \[CapitalSigma]^2)/(4 c^8 m r^4)+(45 G u v^2 \[Kappa]p \[Nu]^2 \[CapitalSigma]^2)/(4 c^8 m r^4)+(20 G^2 u \[Nu]^3 \[CapitalSigma]^2)/(c^8 r^5)+(15 G u^3 \[Nu]^3 \[CapitalSigma]^2)/(c^8 m r^4)-(6 G u v^2 \[Nu]^3 \[CapitalSigma]^2)/(c^8 m r^4)+(10 G^2 u \[Kappa]p \[Nu]^3 \[CapitalSigma]^2)/(c^8 r^5)+(15 G u^3 \[Kappa]p \[Nu]^3 \[CapitalSigma]^2)/(2 c^8 m r^4)-(3 G u v^2 \[Kappa]p \[Nu]^3 \[CapitalSigma]^2)/(c^8 m r^4)+(105 G^2 Sv \[Delta] \[CapitalSigma]n)/(8 c^8 r^5)-(95 G^2 Sn u \[Delta] \[CapitalSigma]n)/(c^8 r^5)-(9 G Sv u^2 \[Delta] \[CapitalSigma]n)/(8 c^8 m r^4)-(6 G Sn u^3 \[Delta] \[CapitalSigma]n)/(c^8 m r^4)-(27 G Sv v^2 \[Delta] \[CapitalSigma]n)/(8 c^8 m r^4)+(45 G Sn u v^2 \[Delta] \[CapitalSigma]n)/(2 c^8 m r^4)-(5 G^2 Sv u^4 \[Delta] \[CapitalSigma]n)/(2 c^8 r^5 (u^2-v^2)^2)+(5 G^2 Sn u^5 \[Delta] \[CapitalSigma]n)/(2 c^8 r^5 (u^2-v^2)^2)+(3 G Sv u^6 \[Delta] \[CapitalSigma]n)/(c^8 m r^4 (u^2-v^2)^2)-(3 G Sn u^7 \[Delta] \[CapitalSigma]n)/(c^8 m r^4 (u^2-v^2)^2)+(5 G^2 Sv u^2 v^2 \[Delta] \[CapitalSigma]n)/(2 c^8 r^5 (u^2-v^2)^2)-(5 G^2 Sn u^3 v^2 \[Delta] \[CapitalSigma]n)/(2 c^8 r^5 (u^2-v^2)^2)-(3 G Sv u^4 v^2 \[Delta] \[CapitalSigma]n)/(c^8 m r^4 (u^2-v^2)^2)+(3 G Sn u^5 v^2 \[Delta] \[CapitalSigma]n)/(c^8 m r^4 (u^2-v^2)^2)+(15 G^2 Sv u^2 \[Delta] \[CapitalSigma]n)/(4 c^8 r^5 (u^2-v^2))-(5 G^2 Sn u^3 \[Delta] \[CapitalSigma]n)/(c^8 r^5 (u^2-v^2))-(15 G Sv u^4 \[Delta] \[CapitalSigma]n)/(2 c^8 m r^4 (u^2-v^2))+(9 G Sn u^5 \[Delta] \[CapitalSigma]n)/(c^8 m r^4 (u^2-v^2))+(5 G^2 Sn u v^2 \[Delta] \[CapitalSigma]n)/(2 c^8 r^5 (u^2-v^2))+(9 G Sv u^2 v^2 \[Delta] \[CapitalSigma]n)/(2 c^8 m r^4 (u^2-v^2))-(6 G Sn u^3 v^2 \[Delta] \[CapitalSigma]n)/(c^8 m r^4 (u^2-v^2))+(5 G^2 Sv v^2 \[Delta] \[CapitalSigma]n)/(4 c^8 r^5 (-u^2+v^2))+(113 G^2 Sv \[Kappa]m \[CapitalSigma]n)/(4 c^8 r^5)-(142 G^2 Sn u \[Kappa]m \[CapitalSigma]n)/(c^8 r^5)-(33 G Sv u^2 \[Kappa]m \[CapitalSigma]n)/(4 c^8 m r^4)-(3 G Sn u^3 \[Kappa]m \[CapitalSigma]n)/(2 c^8 m r^4)+(17 G Sv v^2 \[Kappa]m \[CapitalSigma]n)/(8 c^8 m r^4)-(G Sn u v^2 \[Kappa]m \[CapitalSigma]n)/(2 c^8 m r^4)+(G^2 Sv u^4 \[Kappa]m \[CapitalSigma]n)/(c^8 r^5 (u^2-v^2)^2)-(G^2 Sn u^5 \[Kappa]m \[CapitalSigma]n)/(c^8 r^5 (u^2-v^2)^2)+(3 G Sv u^6 \[Kappa]m \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2)^2)-(3 G Sn u^7 \[Kappa]m \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2)^2)-(G^2 Sv u^2 v^2 \[Kappa]m \[CapitalSigma]n)/(c^8 r^5 (u^2-v^2)^2)+(G^2 Sn u^3 v^2 \[Kappa]m \[CapitalSigma]n)/(c^8 r^5 (u^2-v^2)^2)-(G Sv u^4 v^2 \[Kappa]m \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2)^2)+(G Sn u^5 v^2 \[Kappa]m \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2)^2)-(G Sv u^2 v^4 \[Kappa]m \[CapitalSigma]n)/(2 c^8 m r^4 (u^2-v^2)^2)+(G Sn u^3 v^4 \[Kappa]m \[CapitalSigma]n)/(2 c^8 m r^4 (u^2-v^2)^2)-(3 G^2 Sv u^2 \[Kappa]m \[CapitalSigma]n)/(2 c^8 r^5 (u^2-v^2))+(2 G^2 Sn u^3 \[Kappa]m \[CapitalSigma]n)/(c^8 r^5 (u^2-v^2))-(15 G Sv u^4 \[Kappa]m \[CapitalSigma]n)/(8 c^8 m r^4 (u^2-v^2))+(9 G Sn u^5 \[Kappa]m \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2))-(G^2 Sn u v^2 \[Kappa]m \[CapitalSigma]n)/(c^8 r^5 (u^2-v^2))+(3 G Sv u^2 v^2 \[Kappa]m \[CapitalSigma]n)/(8 c^8 m r^4 (u^2-v^2))-(G Sn u^3 v^2 \[Kappa]m \[CapitalSigma]n)/(2 c^8 m r^4 (u^2-v^2))-(G Sn u v^4 \[Kappa]m \[CapitalSigma]n)/(2 c^8 m r^4 (u^2-v^2))-(G^2 Sv v^2 \[Kappa]m \[CapitalSigma]n)/(2 c^8 r^5 (-u^2+v^2))-(G Sv v^4 \[Kappa]m \[CapitalSigma]n)/(4 c^8 m r^4 (-u^2+v^2))-(113 G^2 Sv \[Delta] \[Kappa]p \[CapitalSigma]n)/(4 c^8 r^5)+(142 G^2 Sn u \[Delta] \[Kappa]p \[CapitalSigma]n)/(c^8 r^5)+(33 G Sv u^2 \[Delta] \[Kappa]p \[CapitalSigma]n)/(4 c^8 m r^4)+(3 G Sn u^3 \[Delta] \[Kappa]p \[CapitalSigma]n)/(2 c^8 m r^4)-(17 G Sv v^2 \[Delta] \[Kappa]p \[CapitalSigma]n)/(8 c^8 m r^4)+(G Sn u v^2 \[Delta] \[Kappa]p \[CapitalSigma]n)/(2 c^8 m r^4)-(G^2 Sv u^4 \[Delta] \[Kappa]p \[CapitalSigma]n)/(c^8 r^5 (u^2-v^2)^2)+(G^2 Sn u^5 \[Delta] \[Kappa]p \[CapitalSigma]n)/(c^8 r^5 (u^2-v^2)^2)-(3 G Sv u^6 \[Delta] \[Kappa]p \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2)^2)+(3 G Sn u^7 \[Delta] \[Kappa]p \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2)^2)+(G^2 Sv u^2 v^2 \[Delta] \[Kappa]p \[CapitalSigma]n)/(c^8 r^5 (u^2-v^2)^2)-(G^2 Sn u^3 v^2 \[Delta] \[Kappa]p \[CapitalSigma]n)/(c^8 r^5 (u^2-v^2)^2)+(G Sv u^4 v^2 \[Delta] \[Kappa]p \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2)^2)-(G Sn u^5 v^2 \[Delta] \[Kappa]p \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2)^2)+(G Sv u^2 v^4 \[Delta] \[Kappa]p \[CapitalSigma]n)/(2 c^8 m r^4 (u^2-v^2)^2)-(G Sn u^3 v^4 \[Delta] \[Kappa]p \[CapitalSigma]n)/(2 c^8 m r^4 (u^2-v^2)^2)+(3 G^2 Sv u^2 \[Delta] \[Kappa]p \[CapitalSigma]n)/(2 c^8 r^5 (u^2-v^2))-(2 G^2 Sn u^3 \[Delta] \[Kappa]p \[CapitalSigma]n)/(c^8 r^5 (u^2-v^2))+(15 G Sv u^4 \[Delta] \[Kappa]p \[CapitalSigma]n)/(8 c^8 m r^4 (u^2-v^2))-(9 G Sn u^5 \[Delta] \[Kappa]p \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2))+(G^2 Sn u v^2 \[Delta] \[Kappa]p \[CapitalSigma]n)/(c^8 r^5 (u^2-v^2))-(3 G Sv u^2 v^2 \[Delta] \[Kappa]p \[CapitalSigma]n)/(8 c^8 m r^4 (u^2-v^2))+(G Sn u^3 v^2 \[Delta] \[Kappa]p \[CapitalSigma]n)/(2 c^8 m r^4 (u^2-v^2))+(G Sn u v^4 \[Delta] \[Kappa]p \[CapitalSigma]n)/(2 c^8 m r^4 (u^2-v^2))+(G^2 Sv v^2 \[Delta] \[Kappa]p \[CapitalSigma]n)/(2 c^8 r^5 (-u^2+v^2))+(G Sv v^4 \[Delta] \[Kappa]p \[CapitalSigma]n)/(4 c^8 m r^4 (-u^2+v^2))+(19 G^2 Sv \[Delta] \[Nu] \[CapitalSigma]n)/(8 c^8 r^5)-(1031 G^2 Sn u \[Delta] \[Nu] \[CapitalSigma]n)/(8 c^8 r^5)-(453 G Sv u^2 \[Delta] \[Nu] \[CapitalSigma]n)/(8 c^8 m r^4)-(903 G Sn u^3 \[Delta] \[Nu] \[CapitalSigma]n)/(4 c^8 m r^4)-(35 G Sv v^2 \[Delta] \[Nu] \[CapitalSigma]n)/(4 c^8 m r^4)+(371 G Sn u v^2 \[Delta] \[Nu] \[CapitalSigma]n)/(2 c^8 m r^4)-(89 G^2 Sv u^4 \[Delta] \[Nu] \[CapitalSigma]n)/(4 c^8 r^5 (u^2-v^2)^2)+(89 G^2 Sn u^5 \[Delta] \[Nu] \[CapitalSigma]n)/(4 c^8 r^5 (u^2-v^2)^2)-(63 G Sv u^6 \[Delta] \[Nu] \[CapitalSigma]n)/(2 c^8 m r^4 (u^2-v^2)^2)+(63 G Sn u^7 \[Delta] \[Nu] \[CapitalSigma]n)/(2 c^8 m r^4 (u^2-v^2)^2)+(89 G^2 Sv u^2 v^2 \[Delta] \[Nu] \[CapitalSigma]n)/(4 c^8 r^5 (u^2-v^2)^2)-(89 G^2 Sn u^3 v^2 \[Delta] \[Nu] \[CapitalSigma]n)/(4 c^8 r^5 (u^2-v^2)^2)+(149 G Sv u^4 v^2 \[Delta] \[Nu] \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2)^2)-(149 G Sn u^5 v^2 \[Delta] \[Nu] \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2)^2)-(23 G Sv u^2 v^4 \[Delta] \[Nu] \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2)^2)+(23 G Sn u^3 v^4 \[Delta] \[Nu] \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2)^2)+(267 G^2 Sv u^2 \[Delta] \[Nu] \[CapitalSigma]n)/(8 c^8 r^5 (u^2-v^2))-(89 G^2 Sn u^3 \[Delta] \[Nu] \[CapitalSigma]n)/(2 c^8 r^5 (u^2-v^2))+(315 G Sv u^4 \[Delta] \[Nu] \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2))-(189 G Sn u^5 \[Delta] \[Nu] \[CapitalSigma]n)/(2 c^8 m r^4 (u^2-v^2))+(89 G^2 Sn u v^2 \[Delta] \[Nu] \[CapitalSigma]n)/(4 c^8 r^5 (u^2-v^2))-(447 G Sv u^2 v^2 \[Delta] \[Nu] \[CapitalSigma]n)/(8 c^8 m r^4 (u^2-v^2))+(149 G Sn u^3 v^2 \[Delta] \[Nu] \[CapitalSigma]n)/(2 c^8 m r^4 (u^2-v^2))-(23 G Sn u v^4 \[Delta] \[Nu] \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2))+(89 G^2 Sv v^2 \[Delta] \[Nu] \[CapitalSigma]n)/(8 c^8 r^5 (-u^2+v^2))-(23 G Sv v^4 \[Delta] \[Nu] \[CapitalSigma]n)/(8 c^8 m r^4 (-u^2+v^2))-(557 G^2 Sv \[Kappa]m \[Nu] \[CapitalSigma]n)/(8 c^8 r^5)+(1351 G^2 Sn u \[Kappa]m \[Nu] \[CapitalSigma]n)/(4 c^8 r^5)-(3 G Sv u^2 \[Kappa]m \[Nu] \[CapitalSigma]n)/(4 c^8 m r^4)+(309 G Sn u^3 \[Kappa]m \[Nu] \[CapitalSigma]n)/(4 c^8 m r^4)-(29 G Sv v^2 \[Kappa]m \[Nu] \[CapitalSigma]n)/(8 c^8 m r^4)-(49 G Sn u v^2 \[Kappa]m \[Nu] \[CapitalSigma]n)/(4 c^8 m r^4)-(97 G^2 Sv u^4 \[Kappa]m \[Nu] \[CapitalSigma]n)/(4 c^8 r^5 (u^2-v^2)^2)+(97 G^2 Sn u^5 \[Kappa]m \[Nu] \[CapitalSigma]n)/(4 c^8 r^5 (u^2-v^2)^2)+(3 G Sv u^6 \[Kappa]m \[Nu] \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2)^2)-(3 G Sn u^7 \[Kappa]m \[Nu] \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2)^2)+(97 G^2 Sv u^2 v^2 \[Kappa]m \[Nu] \[CapitalSigma]n)/(4 c^8 r^5 (u^2-v^2)^2)-(97 G^2 Sn u^3 v^2 \[Kappa]m \[Nu] \[CapitalSigma]n)/(4 c^8 r^5 (u^2-v^2)^2)+(G Sv u^4 v^2 \[Kappa]m \[Nu] \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2)^2)-(G Sn u^5 v^2 \[Kappa]m \[Nu] \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2)^2)-(G Sv u^2 v^4 \[Kappa]m \[Nu] \[CapitalSigma]n)/(c^8 m r^4 (u^2-v^2)^2)+(G Sn u^3 v^4 \[Kappa]m \[Nu] \[CapitalSigma]n)/(c^8 m r^4 (u^2-v^2)^2)+(291 G^2 Sv u^2 \[Kappa]m \[Nu] \[CapitalSigma]n)/(8 c^8 r^5 (u^2-v^2))-(97 G^2 Sn u^3 \[Kappa]m \[Nu] \[CapitalSigma]n)/(2 c^8 r^5 (u^2-v^2))-(15 G Sv u^4 \[Kappa]m \[Nu] \[CapitalSigma]n)/(8 c^8 m r^4 (u^2-v^2))+(9 G Sn u^5 \[Kappa]m \[Nu] \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2))+(97 G^2 Sn u v^2 \[Kappa]m \[Nu] \[CapitalSigma]n)/(4 c^8 r^5 (u^2-v^2))-(3 G Sv u^2 v^2 \[Kappa]m \[Nu] \[CapitalSigma]n)/(8 c^8 m r^4 (u^2-v^2))+(G Sn u^3 v^2 \[Kappa]m \[Nu] \[CapitalSigma]n)/(2 c^8 m r^4 (u^2-v^2))-(G Sn u v^4 \[Kappa]m \[Nu] \[CapitalSigma]n)/(c^8 m r^4 (u^2-v^2))+(97 G^2 Sv v^2 \[Kappa]m \[Nu] \[CapitalSigma]n)/(8 c^8 r^5 (-u^2+v^2))-(G Sv v^4 \[Kappa]m \[Nu] \[CapitalSigma]n)/(2 c^8 m r^4 (-u^2+v^2))+(153 G^2 Sv \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n)/(8 c^8 r^5)-(343 G^2 Sn u \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n)/(4 c^8 r^5)+(69 G Sv u^2 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n)/(4 c^8 m r^4)-(297 G Sn u^3 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n)/(4 c^8 m r^4)-(5 G Sv v^2 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n)/(8 c^8 m r^4)+(53 G Sn u v^2 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n)/(4 c^8 m r^4)+(97 G^2 Sv u^4 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n)/(4 c^8 r^5 (u^2-v^2)^2)-(97 G^2 Sn u^5 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n)/(4 c^8 r^5 (u^2-v^2)^2)-(9 G Sv u^6 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2)^2)+(9 G Sn u^7 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2)^2)-(97 G^2 Sv u^2 v^2 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n)/(4 c^8 r^5 (u^2-v^2)^2)+(97 G^2 Sn u^3 v^2 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n)/(4 c^8 r^5 (u^2-v^2)^2)+(G Sv u^4 v^2 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2)^2)-(G Sn u^5 v^2 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2)^2)+(2 G Sv u^2 v^4 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n)/(c^8 m r^4 (u^2-v^2)^2)-(2 G Sn u^3 v^4 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n)/(c^8 m r^4 (u^2-v^2)^2)-(291 G^2 Sv u^2 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n)/(8 c^8 r^5 (u^2-v^2))+(97 G^2 Sn u^3 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n)/(2 c^8 r^5 (u^2-v^2))+(45 G Sv u^4 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n)/(8 c^8 m r^4 (u^2-v^2))-(27 G Sn u^5 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2))-(97 G^2 Sn u v^2 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n)/(4 c^8 r^5 (u^2-v^2))-(3 G Sv u^2 v^2 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n)/(8 c^8 m r^4 (u^2-v^2))+(G Sn u^3 v^2 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n)/(2 c^8 m r^4 (u^2-v^2))+(2 G Sn u v^4 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n)/(c^8 m r^4 (u^2-v^2))-(97 G^2 Sv v^2 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n)/(8 c^8 r^5 (-u^2+v^2))+(G Sv v^4 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n)/(c^8 m r^4 (-u^2+v^2))-(15 G^2 Sv \[Delta] \[Nu]^2 \[CapitalSigma]n)/(2 c^8 r^5)+(78 G^2 Sn u \[Delta] \[Nu]^2 \[CapitalSigma]n)/(c^8 r^5)-(57 G Sv u^2 \[Delta] \[Nu]^2 \[CapitalSigma]n)/(2 c^8 m r^4)+(108 G Sn u^3 \[Delta] \[Nu]^2 \[CapitalSigma]n)/(c^8 m r^4)+(9 G Sv v^2 \[Delta] \[Nu]^2 \[CapitalSigma]n)/(4 c^8 m r^4)-(30 G Sn u v^2 \[Delta] \[Nu]^2 \[CapitalSigma]n)/(c^8 m r^4)-(3 G Sv u^6 \[Delta] \[Nu]^2 \[CapitalSigma]n)/(2 c^8 m r^4 (u^2-v^2)^2)+(3 G Sn u^7 \[Delta] \[Nu]^2 \[CapitalSigma]n)/(2 c^8 m r^4 (u^2-v^2)^2)+(3 G Sv u^4 v^2 \[Delta] \[Nu]^2 \[CapitalSigma]n)/(2 c^8 m r^4 (u^2-v^2)^2)-(3 G Sn u^5 v^2 \[Delta] \[Nu]^2 \[CapitalSigma]n)/(2 c^8 m r^4 (u^2-v^2)^2)+(15 G Sv u^4 \[Delta] \[Nu]^2 \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2))-(9 G Sn u^5 \[Delta] \[Nu]^2 \[CapitalSigma]n)/(2 c^8 m r^4 (u^2-v^2))-(9 G Sv u^2 v^2 \[Delta] \[Nu]^2 \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2))+(3 G Sn u^3 v^2 \[Delta] \[Nu]^2 \[CapitalSigma]n)/(c^8 m r^4 (u^2-v^2))+(81 G^2 Sv \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(4 c^8 r^5)-(134 G^2 Sn u \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(c^8 r^5)-(9 G Sv u^2 \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(4 c^8 m r^4)-(42 G Sn u^3 \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(c^8 m r^4)-(9 G Sv v^2 \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(8 c^8 m r^4)+(18 G Sn u v^2 \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(c^8 m r^4)+(2 G^2 Sv u^4 \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(c^8 r^5 (u^2-v^2)^2)-(2 G^2 Sn u^5 \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(c^8 r^5 (u^2-v^2)^2)-(21 G Sv u^6 \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2)^2)+(21 G Sn u^7 \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2)^2)-(2 G^2 Sv u^2 v^2 \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(c^8 r^5 (u^2-v^2)^2)+(2 G^2 Sn u^3 v^2 \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(c^8 r^5 (u^2-v^2)^2)+(9 G Sv u^4 v^2 \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2)^2)-(9 G Sn u^5 v^2 \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2)^2)+(3 G Sv u^2 v^4 \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(c^8 m r^4 (u^2-v^2)^2)-(3 G Sn u^3 v^4 \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(c^8 m r^4 (u^2-v^2)^2)-(3 G^2 Sv u^2 \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(c^8 r^5 (u^2-v^2))+(4 G^2 Sn u^3 \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(c^8 r^5 (u^2-v^2))+(105 G Sv u^4 \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(8 c^8 m r^4 (u^2-v^2))-(63 G Sn u^5 \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2))-(2 G^2 Sn u v^2 \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(c^8 r^5 (u^2-v^2))-(27 G Sv u^2 v^2 \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(8 c^8 m r^4 (u^2-v^2))+(9 G Sn u^3 v^2 \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(2 c^8 m r^4 (u^2-v^2))+(3 G Sn u v^4 \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(c^8 m r^4 (u^2-v^2))-(G^2 Sv v^2 \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(c^8 r^5 (-u^2+v^2))+(3 G Sv v^4 \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(2 c^8 m r^4 (-u^2+v^2))-(15 G^2 Sv \[Delta] \[Kappa]p \[Nu]^2 \[CapitalSigma]n)/(4 c^8 r^5)+(39 G^2 Sn u \[Delta] \[Kappa]p \[Nu]^2 \[CapitalSigma]n)/(c^8 r^5)-(57 G Sv u^2 \[Delta] \[Kappa]p \[Nu]^2 \[CapitalSigma]n)/(4 c^8 m r^4)+(54 G Sn u^3 \[Delta] \[Kappa]p \[Nu]^2 \[CapitalSigma]n)/(c^8 m r^4)+(9 G Sv v^2 \[Delta] \[Kappa]p \[Nu]^2 \[CapitalSigma]n)/(8 c^8 m r^4)-(15 G Sn u v^2 \[Delta] \[Kappa]p \[Nu]^2 \[CapitalSigma]n)/(c^8 m r^4)-(3 G Sv u^6 \[Delta] \[Kappa]p \[Nu]^2 \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2)^2)+(3 G Sn u^7 \[Delta] \[Kappa]p \[Nu]^2 \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2)^2)+(3 G Sv u^4 v^2 \[Delta] \[Kappa]p \[Nu]^2 \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2)^2)-(3 G Sn u^5 v^2 \[Delta] \[Kappa]p \[Nu]^2 \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2)^2)+(15 G Sv u^4 \[Delta] \[Kappa]p \[Nu]^2 \[CapitalSigma]n)/(8 c^8 m r^4 (u^2-v^2))-(9 G Sn u^5 \[Delta] \[Kappa]p \[Nu]^2 \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2))-(9 G Sv u^2 v^2 \[Delta] \[Kappa]p \[Nu]^2 \[CapitalSigma]n)/(8 c^8 m r^4 (u^2-v^2))+(3 G Sn u^3 v^2 \[Delta] \[Kappa]p \[Nu]^2 \[CapitalSigma]n)/(2 c^8 m r^4 (u^2-v^2))-(101 G^2 u \[CapitalSigma]n^2)/(c^8 r^5)-(3 G u^3 \[CapitalSigma]n^2)/(c^8 m r^4)+(41 G u v^2 \[CapitalSigma]n^2)/(8 c^8 m r^4)+(67 G^2 u^5 \[CapitalSigma]n^2)/(4 c^8 r^5 (u^2-v^2)^2)-(3 G u^7 \[CapitalSigma]n^2)/(2 c^8 m r^4 (u^2-v^2)^2)-(67 G^2 u^3 v^2 \[CapitalSigma]n^2)/(4 c^8 r^5 (u^2-v^2)^2)+(23 G u^5 v^2 \[CapitalSigma]n^2)/(8 c^8 m r^4 (u^2-v^2)^2)-(11 G u^3 v^4 \[CapitalSigma]n^2)/(8 c^8 m r^4 (u^2-v^2)^2)-(67 G^2 u^3 \[CapitalSigma]n^2)/(2 c^8 r^5 (u^2-v^2))+(9 G u^5 \[CapitalSigma]n^2)/(2 c^8 m r^4 (u^2-v^2))+(67 G^2 u v^2 \[CapitalSigma]n^2)/(4 c^8 r^5 (u^2-v^2))-(23 G u^3 v^2 \[CapitalSigma]n^2)/(4 c^8 m r^4 (u^2-v^2))+(11 G u v^4 \[CapitalSigma]n^2)/(8 c^8 m r^4 (u^2-v^2))-(71 G^2 u \[Delta] \[Kappa]m \[CapitalSigma]n^2)/(c^8 r^5)-(3 G u^3 \[Delta] \[Kappa]m \[CapitalSigma]n^2)/(4 c^8 m r^4)-(G u v^2 \[Delta] \[Kappa]m \[CapitalSigma]n^2)/(4 c^8 m r^4)-(G^2 u^5 \[Delta] \[Kappa]m \[CapitalSigma]n^2)/(2 c^8 r^5 (u^2-v^2)^2)-(3 G u^7 \[Delta] \[Kappa]m \[CapitalSigma]n^2)/(8 c^8 m r^4 (u^2-v^2)^2)+(G^2 u^3 v^2 \[Delta] \[Kappa]m \[CapitalSigma]n^2)/(2 c^8 r^5 (u^2-v^2)^2)+(G u^5 v^2 \[Delta] \[Kappa]m \[CapitalSigma]n^2)/(8 c^8 m r^4 (u^2-v^2)^2)+(G u^3 v^4 \[Delta] \[Kappa]m \[CapitalSigma]n^2)/(4 c^8 m r^4 (u^2-v^2)^2)+(G^2 u^3 \[Delta] \[Kappa]m \[CapitalSigma]n^2)/(c^8 r^5 (u^2-v^2))+(9 G u^5 \[Delta] \[Kappa]m \[CapitalSigma]n^2)/(8 c^8 m r^4 (u^2-v^2))-(G^2 u v^2 \[Delta] \[Kappa]m \[CapitalSigma]n^2)/(2 c^8 r^5 (u^2-v^2))-(G u^3 v^2 \[Delta] \[Kappa]m \[CapitalSigma]n^2)/(4 c^8 m r^4 (u^2-v^2))-(G u v^4 \[Delta] \[Kappa]m \[CapitalSigma]n^2)/(4 c^8 m r^4 (u^2-v^2))+(71 G^2 u \[Kappa]p \[CapitalSigma]n^2)/(c^8 r^5)+(3 G u^3 \[Kappa]p \[CapitalSigma]n^2)/(4 c^8 m r^4)+(G u v^2 \[Kappa]p \[CapitalSigma]n^2)/(4 c^8 m r^4)+(G^2 u^5 \[Kappa]p \[CapitalSigma]n^2)/(2 c^8 r^5 (u^2-v^2)^2)+(3 G u^7 \[Kappa]p \[CapitalSigma]n^2)/(8 c^8 m r^4 (u^2-v^2)^2)-(G^2 u^3 v^2 \[Kappa]p \[CapitalSigma]n^2)/(2 c^8 r^5 (u^2-v^2)^2)-(G u^5 v^2 \[Kappa]p \[CapitalSigma]n^2)/(8 c^8 m r^4 (u^2-v^2)^2)-(G u^3 v^4 \[Kappa]p \[CapitalSigma]n^2)/(4 c^8 m r^4 (u^2-v^2)^2)-(G^2 u^3 \[Kappa]p \[CapitalSigma]n^2)/(c^8 r^5 (u^2-v^2))-(9 G u^5 \[Kappa]p \[CapitalSigma]n^2)/(8 c^8 m r^4 (u^2-v^2))+(G^2 u v^2 \[Kappa]p \[CapitalSigma]n^2)/(2 c^8 r^5 (u^2-v^2))+(G u^3 v^2 \[Kappa]p \[CapitalSigma]n^2)/(4 c^8 m r^4 (u^2-v^2))+(G u v^4 \[Kappa]p \[CapitalSigma]n^2)/(4 c^8 m r^4 (u^2-v^2))+(2021 G^2 u \[Nu] \[CapitalSigma]n^2)/(8 c^8 r^5)-(9 G u^3 \[Nu] \[CapitalSigma]n^2)/(8 c^8 m r^4)+(91 G u v^2 \[Nu] \[CapitalSigma]n^2)/(8 c^8 m r^4)-(47 G^2 u^5 \[Nu] \[CapitalSigma]n^2)/(4 c^8 r^5 (u^2-v^2)^2)+(6 G u^7 \[Nu] \[CapitalSigma]n^2)/(c^8 m r^4 (u^2-v^2)^2)+(47 G^2 u^3 v^2 \[Nu] \[CapitalSigma]n^2)/(4 c^8 r^5 (u^2-v^2)^2)-(107 G u^5 v^2 \[Nu] \[CapitalSigma]n^2)/(8 c^8 m r^4 (u^2-v^2)^2)+(59 G u^3 v^4 \[Nu] \[CapitalSigma]n^2)/(8 c^8 m r^4 (u^2-v^2)^2)+(47 G^2 u^3 \[Nu] \[CapitalSigma]n^2)/(2 c^8 r^5 (u^2-v^2))-(18 G u^5 \[Nu] \[CapitalSigma]n^2)/(c^8 m r^4 (u^2-v^2))-(47 G^2 u v^2 \[Nu] \[CapitalSigma]n^2)/(4 c^8 r^5 (u^2-v^2))+(107 G u^3 v^2 \[Nu] \[CapitalSigma]n^2)/(4 c^8 m r^4 (u^2-v^2))-(59 G u v^4 \[Nu] \[CapitalSigma]n^2)/(8 c^8 m r^4 (u^2-v^2))+(847 G^2 u \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]n^2)/(8 c^8 r^5)+(303 G u^3 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]n^2)/(8 c^8 m r^4)-(51 G u v^2 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]n^2)/(8 c^8 m r^4)+(97 G^2 u^5 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]n^2)/(8 c^8 r^5 (u^2-v^2)^2)-(3 G u^7 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]n^2)/(4 c^8 m r^4 (u^2-v^2)^2)-(97 G^2 u^3 v^2 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]n^2)/(8 c^8 r^5 (u^2-v^2)^2)+(3 G u^3 v^4 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]n^2)/(4 c^8 m r^4 (u^2-v^2)^2)-(97 G^2 u^3 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]n^2)/(4 c^8 r^5 (u^2-v^2))+(9 G u^5 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]n^2)/(4 c^8 m r^4 (u^2-v^2))+(97 G^2 u v^2 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]n^2)/(8 c^8 r^5 (u^2-v^2))-(3 G u v^4 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]n^2)/(4 c^8 m r^4 (u^2-v^2))-(1983 G^2 u \[Kappa]p \[Nu] \[CapitalSigma]n^2)/(8 c^8 r^5)-(315 G u^3 \[Kappa]p \[Nu] \[CapitalSigma]n^2)/(8 c^8 m r^4)+(47 G u v^2 \[Kappa]p \[Nu] \[CapitalSigma]n^2)/(8 c^8 m r^4)-(105 G^2 u^5 \[Kappa]p \[Nu] \[CapitalSigma]n^2)/(8 c^8 r^5 (u^2-v^2)^2)+(105 G^2 u^3 v^2 \[Kappa]p \[Nu] \[CapitalSigma]n^2)/(8 c^8 r^5 (u^2-v^2)^2)+(G u^5 v^2 \[Kappa]p \[Nu] \[CapitalSigma]n^2)/(4 c^8 m r^4 (u^2-v^2)^2)-(G u^3 v^4 \[Kappa]p \[Nu] \[CapitalSigma]n^2)/(4 c^8 m r^4 (u^2-v^2)^2)+(105 G^2 u^3 \[Kappa]p \[Nu] \[CapitalSigma]n^2)/(4 c^8 r^5 (u^2-v^2))-(105 G^2 u v^2 \[Kappa]p \[Nu] \[CapitalSigma]n^2)/(8 c^8 r^5 (u^2-v^2))-(G u^3 v^2 \[Kappa]p \[Nu] \[CapitalSigma]n^2)/(2 c^8 m r^4 (u^2-v^2))+(G u v^4 \[Kappa]p \[Nu] \[CapitalSigma]n^2)/(4 c^8 m r^4 (u^2-v^2))+(835 G^2 u \[Nu]^2 \[CapitalSigma]n^2)/(8 c^8 r^5)+(159 G u^3 \[Nu]^2 \[CapitalSigma]n^2)/(c^8 m r^4)-(1193 G u v^2 \[Nu]^2 \[CapitalSigma]n^2)/(8 c^8 m r^4)-(25 G^2 u^5 \[Nu]^2 \[CapitalSigma]n^2)/(c^8 r^5 (u^2-v^2)^2)-(51 G u^7 \[Nu]^2 \[CapitalSigma]n^2)/(2 c^8 m r^4 (u^2-v^2)^2)+(25 G^2 u^3 v^2 \[Nu]^2 \[CapitalSigma]n^2)/(c^8 r^5 (u^2-v^2)^2)+(271 G u^5 v^2 \[Nu]^2 \[CapitalSigma]n^2)/(8 c^8 m r^4 (u^2-v^2)^2)-(67 G u^3 v^4 \[Nu]^2 \[CapitalSigma]n^2)/(8 c^8 m r^4 (u^2-v^2)^2)+(50 G^2 u^3 \[Nu]^2 \[CapitalSigma]n^2)/(c^8 r^5 (u^2-v^2))+(153 G u^5 \[Nu]^2 \[CapitalSigma]n^2)/(2 c^8 m r^4 (u^2-v^2))-(25 G^2 u v^2 \[Nu]^2 \[CapitalSigma]n^2)/(c^8 r^5 (u^2-v^2))-(271 G u^3 v^2 \[Nu]^2 \[CapitalSigma]n^2)/(4 c^8 m r^4 (u^2-v^2))+(67 G u v^4 \[Nu]^2 \[CapitalSigma]n^2)/(8 c^8 m r^4 (u^2-v^2))-(173 G^2 u \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]n^2)/(4 c^8 r^5)-(24 G u^3 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]n^2)/(c^8 m r^4)+(33 G u v^2 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]n^2)/(4 c^8 m r^4)-(G^2 u^5 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]n^2)/(2 c^8 r^5 (u^2-v^2)^2)+(9 G u^7 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]n^2)/(8 c^8 m r^4 (u^2-v^2)^2)+(G^2 u^3 v^2 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]n^2)/(2 c^8 r^5 (u^2-v^2)^2)-(3 G u^5 v^2 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]n^2)/(8 c^8 m r^4 (u^2-v^2)^2)-(3 G u^3 v^4 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]n^2)/(4 c^8 m r^4 (u^2-v^2)^2)+(G^2 u^3 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]n^2)/(c^8 r^5 (u^2-v^2))-(27 G u^5 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]n^2)/(8 c^8 m r^4 (u^2-v^2))-(G^2 u v^2 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]n^2)/(2 c^8 r^5 (u^2-v^2))+(3 G u^3 v^2 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]n^2)/(4 c^8 m r^4 (u^2-v^2))+(3 G u v^4 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]n^2)/(4 c^8 m r^4 (u^2-v^2))+(129 G^2 u \[Kappa]p \[Nu]^2 \[CapitalSigma]n^2)/(c^8 r^5)+(393 G u^3 \[Kappa]p \[Nu]^2 \[CapitalSigma]n^2)/(4 c^8 m r^4)-(43 G u v^2 \[Kappa]p \[Nu]^2 \[CapitalSigma]n^2)/(2 c^8 m r^4)+(99 G^2 u^5 \[Kappa]p \[Nu]^2 \[CapitalSigma]n^2)/(4 c^8 r^5 (u^2-v^2)^2)-(27 G u^7 \[Kappa]p \[Nu]^2 \[CapitalSigma]n^2)/(8 c^8 m r^4 (u^2-v^2)^2)-(99 G^2 u^3 v^2 \[Kappa]p \[Nu]^2 \[CapitalSigma]n^2)/(4 c^8 r^5 (u^2-v^2)^2)+(5 G u^5 v^2 \[Kappa]p \[Nu]^2 \[CapitalSigma]n^2)/(8 c^8 m r^4 (u^2-v^2)^2)+(11 G u^3 v^4 \[Kappa]p \[Nu]^2 \[CapitalSigma]n^2)/(4 c^8 m r^4 (u^2-v^2)^2)-(99 G^2 u^3 \[Kappa]p \[Nu]^2 \[CapitalSigma]n^2)/(2 c^8 r^5 (u^2-v^2))+(81 G u^5 \[Kappa]p \[Nu]^2 \[CapitalSigma]n^2)/(8 c^8 m r^4 (u^2-v^2))+(99 G^2 u v^2 \[Kappa]p \[Nu]^2 \[CapitalSigma]n^2)/(4 c^8 r^5 (u^2-v^2))-(5 G u^3 v^2 \[Kappa]p \[Nu]^2 \[CapitalSigma]n^2)/(4 c^8 m r^4 (u^2-v^2))-(11 G u v^4 \[Kappa]p \[Nu]^2 \[CapitalSigma]n^2)/(4 c^8 m r^4 (u^2-v^2))-(78 G^2 u \[Nu]^3 \[CapitalSigma]n^2)/(c^8 r^5)-(108 G u^3 \[Nu]^3 \[CapitalSigma]n^2)/(c^8 m r^4)+(30 G u v^2 \[Nu]^3 \[CapitalSigma]n^2)/(c^8 m r^4)-(3 G u^7 \[Nu]^3 \[CapitalSigma]n^2)/(2 c^8 m r^4 (u^2-v^2)^2)+(3 G u^5 v^2 \[Nu]^3 \[CapitalSigma]n^2)/(2 c^8 m r^4 (u^2-v^2)^2)+(9 G u^5 \[Nu]^3 \[CapitalSigma]n^2)/(2 c^8 m r^4 (u^2-v^2))-(3 G u^3 v^2 \[Nu]^3 \[CapitalSigma]n^2)/(c^8 m r^4 (u^2-v^2))-(39 G^2 u \[Kappa]p \[Nu]^3 \[CapitalSigma]n^2)/(c^8 r^5)-(54 G u^3 \[Kappa]p \[Nu]^3 \[CapitalSigma]n^2)/(c^8 m r^4)+(15 G u v^2 \[Kappa]p \[Nu]^3 \[CapitalSigma]n^2)/(c^8 m r^4)-(3 G u^7 \[Kappa]p \[Nu]^3 \[CapitalSigma]n^2)/(4 c^8 m r^4 (u^2-v^2)^2)+(3 G u^5 v^2 \[Kappa]p \[Nu]^3 \[CapitalSigma]n^2)/(4 c^8 m r^4 (u^2-v^2)^2)+(9 G u^5 \[Kappa]p \[Nu]^3 \[CapitalSigma]n^2)/(4 c^8 m r^4 (u^2-v^2))-(3 G u^3 v^2 \[Kappa]p \[Nu]^3 \[CapitalSigma]n^2)/(2 c^8 m r^4 (u^2-v^2))+(217 G^2 Sn \[Delta] \[CapitalSigma]v)/(8 c^8 r^5)-(39 G Sn u^2 \[Delta] \[CapitalSigma]v)/(8 c^8 m r^4)-(21 G Sn v^2 \[Delta] \[CapitalSigma]v)/(8 c^8 m r^4)+(5 G^2 Sv u^3 \[Delta] \[CapitalSigma]v)/(2 c^8 r^5 (u^2-v^2)^2)-(5 G^2 Sn u^4 \[Delta] \[CapitalSigma]v)/(2 c^8 r^5 (u^2-v^2)^2)-(3 G Sv u^5 \[Delta] \[CapitalSigma]v)/(c^8 m r^4 (u^2-v^2)^2)+(3 G Sn u^6 \[Delta] \[CapitalSigma]v)/(c^8 m r^4 (u^2-v^2)^2)-(5 G^2 Sv u v^2 \[Delta] \[CapitalSigma]v)/(2 c^8 r^5 (u^2-v^2)^2)+(5 G^2 Sn u^2 v^2 \[Delta] \[CapitalSigma]v)/(2 c^8 r^5 (u^2-v^2)^2)+(3 G Sv u^3 v^2 \[Delta] \[CapitalSigma]v)/(c^8 m r^4 (u^2-v^2)^2)-(3 G Sn u^4 v^2 \[Delta] \[CapitalSigma]v)/(c^8 m r^4 (u^2-v^2)^2)-(5 G^2 Sv u \[Delta] \[CapitalSigma]v)/(2 c^8 r^5 (u^2-v^2))+(15 G^2 Sn u^2 \[Delta] \[CapitalSigma]v)/(4 c^8 r^5 (u^2-v^2))+(6 G Sv u^3 \[Delta] \[CapitalSigma]v)/(c^8 m r^4 (u^2-v^2))-(15 G Sn u^4 \[Delta] \[CapitalSigma]v)/(2 c^8 m r^4 (u^2-v^2))-(3 G Sv u v^2 \[Delta] \[CapitalSigma]v)/(c^8 m r^4 (u^2-v^2))+(9 G Sn u^2 v^2 \[Delta] \[CapitalSigma]v)/(2 c^8 m r^4 (u^2-v^2))+(5 G^2 Sn v^2 \[Delta] \[CapitalSigma]v)/(4 c^8 r^5 (-u^2+v^2))+(113 G^2 Sn \[Kappa]m \[CapitalSigma]v)/(4 c^8 r^5)+(6 G Sv u \[Kappa]m \[CapitalSigma]v)/(c^8 m r^4)-(33 G Sn u^2 \[Kappa]m \[CapitalSigma]v)/(4 c^8 m r^4)+(17 G Sn v^2 \[Kappa]m \[CapitalSigma]v)/(8 c^8 m r^4)-(G^2 Sv u^3 \[Kappa]m \[CapitalSigma]v)/(c^8 r^5 (u^2-v^2)^2)+(G^2 Sn u^4 \[Kappa]m \[CapitalSigma]v)/(c^8 r^5 (u^2-v^2)^2)-(3 G Sv u^5 \[Kappa]m \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)+(3 G Sn u^6 \[Kappa]m \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)+(G^2 Sv u v^2 \[Kappa]m \[CapitalSigma]v)/(c^8 r^5 (u^2-v^2)^2)-(G^2 Sn u^2 v^2 \[Kappa]m \[CapitalSigma]v)/(c^8 r^5 (u^2-v^2)^2)+(G Sv u^3 v^2 \[Kappa]m \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)-(G Sn u^4 v^2 \[Kappa]m \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)+(G Sv u v^4 \[Kappa]m \[CapitalSigma]v)/(2 c^8 m r^4 (u^2-v^2)^2)-(G Sn u^2 v^4 \[Kappa]m \[CapitalSigma]v)/(2 c^8 m r^4 (u^2-v^2)^2)+(G^2 Sv u \[Kappa]m \[CapitalSigma]v)/(c^8 r^5 (u^2-v^2))-(3 G^2 Sn u^2 \[Kappa]m \[CapitalSigma]v)/(2 c^8 r^5 (u^2-v^2))+(3 G Sv u^3 \[Kappa]m \[CapitalSigma]v)/(2 c^8 m r^4 (u^2-v^2))-(15 G Sn u^4 \[Kappa]m \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))-(G Sv u v^2 \[Kappa]m \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2))+(3 G Sn u^2 v^2 \[Kappa]m \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))-(G^2 Sn v^2 \[Kappa]m \[CapitalSigma]v)/(2 c^8 r^5 (-u^2+v^2))-(G Sn v^4 \[Kappa]m \[CapitalSigma]v)/(4 c^8 m r^4 (-u^2+v^2))-(113 G^2 Sn \[Delta] \[Kappa]p \[CapitalSigma]v)/(4 c^8 r^5)-(6 G Sv u \[Delta] \[Kappa]p \[CapitalSigma]v)/(c^8 m r^4)+(33 G Sn u^2 \[Delta] \[Kappa]p \[CapitalSigma]v)/(4 c^8 m r^4)-(17 G Sn v^2 \[Delta] \[Kappa]p \[CapitalSigma]v)/(8 c^8 m r^4)+(G^2 Sv u^3 \[Delta] \[Kappa]p \[CapitalSigma]v)/(c^8 r^5 (u^2-v^2)^2)-(G^2 Sn u^4 \[Delta] \[Kappa]p \[CapitalSigma]v)/(c^8 r^5 (u^2-v^2)^2)+(3 G Sv u^5 \[Delta] \[Kappa]p \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)-(3 G Sn u^6 \[Delta] \[Kappa]p \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)-(G^2 Sv u v^2 \[Delta] \[Kappa]p \[CapitalSigma]v)/(c^8 r^5 (u^2-v^2)^2)+(G^2 Sn u^2 v^2 \[Delta] \[Kappa]p \[CapitalSigma]v)/(c^8 r^5 (u^2-v^2)^2)-(G Sv u^3 v^2 \[Delta] \[Kappa]p \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)+(G Sn u^4 v^2 \[Delta] \[Kappa]p \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)-(G Sv u v^4 \[Delta] \[Kappa]p \[CapitalSigma]v)/(2 c^8 m r^4 (u^2-v^2)^2)+(G Sn u^2 v^4 \[Delta] \[Kappa]p \[CapitalSigma]v)/(2 c^8 m r^4 (u^2-v^2)^2)-(G^2 Sv u \[Delta] \[Kappa]p \[CapitalSigma]v)/(c^8 r^5 (u^2-v^2))+(3 G^2 Sn u^2 \[Delta] \[Kappa]p \[CapitalSigma]v)/(2 c^8 r^5 (u^2-v^2))-(3 G Sv u^3 \[Delta] \[Kappa]p \[CapitalSigma]v)/(2 c^8 m r^4 (u^2-v^2))+(15 G Sn u^4 \[Delta] \[Kappa]p \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))+(G Sv u v^2 \[Delta] \[Kappa]p \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2))-(3 G Sn u^2 v^2 \[Delta] \[Kappa]p \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))+(G^2 Sn v^2 \[Delta] \[Kappa]p \[CapitalSigma]v)/(2 c^8 r^5 (-u^2+v^2))+(G Sn v^4 \[Delta] \[Kappa]p \[CapitalSigma]v)/(4 c^8 m r^4 (-u^2+v^2))+(47 G^2 Sn \[Delta] \[Nu] \[CapitalSigma]v)/(8 c^8 r^5)+(63 G Sv u \[Delta] \[Nu] \[CapitalSigma]v)/(c^8 m r^4)-(213 G Sn u^2 \[Delta] \[Nu] \[CapitalSigma]v)/(8 c^8 m r^4)-(59 G Sn v^2 \[Delta] \[Nu] \[CapitalSigma]v)/(4 c^8 m r^4)+(89 G^2 Sv u^3 \[Delta] \[Nu] \[CapitalSigma]v)/(4 c^8 r^5 (u^2-v^2)^2)-(89 G^2 Sn u^4 \[Delta] \[Nu] \[CapitalSigma]v)/(4 c^8 r^5 (u^2-v^2)^2)+(63 G Sv u^5 \[Delta] \[Nu] \[CapitalSigma]v)/(2 c^8 m r^4 (u^2-v^2)^2)-(63 G Sn u^6 \[Delta] \[Nu] \[CapitalSigma]v)/(2 c^8 m r^4 (u^2-v^2)^2)-(89 G^2 Sv u v^2 \[Delta] \[Nu] \[CapitalSigma]v)/(4 c^8 r^5 (u^2-v^2)^2)+(89 G^2 Sn u^2 v^2 \[Delta] \[Nu] \[CapitalSigma]v)/(4 c^8 r^5 (u^2-v^2)^2)-(149 G Sv u^3 v^2 \[Delta] \[Nu] \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)+(149 G Sn u^4 v^2 \[Delta] \[Nu] \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)+(23 G Sv u v^4 \[Delta] \[Nu] \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)-(23 G Sn u^2 v^4 \[Delta] \[Nu] \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)-(89 G^2 Sv u \[Delta] \[Nu] \[CapitalSigma]v)/(4 c^8 r^5 (u^2-v^2))+(267 G^2 Sn u^2 \[Delta] \[Nu] \[CapitalSigma]v)/(8 c^8 r^5 (u^2-v^2))-(63 G Sv u^3 \[Delta] \[Nu] \[CapitalSigma]v)/(c^8 m r^4 (u^2-v^2))+(315 G Sn u^4 \[Delta] \[Nu] \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2))+(149 G Sv u v^2 \[Delta] \[Nu] \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2))-(447 G Sn u^2 v^2 \[Delta] \[Nu] \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))+(89 G^2 Sn v^2 \[Delta] \[Nu] \[CapitalSigma]v)/(8 c^8 r^5 (-u^2+v^2))-(23 G Sn v^4 \[Delta] \[Nu] \[CapitalSigma]v)/(8 c^8 m r^4 (-u^2+v^2))-(557 G^2 Sn \[Kappa]m \[Nu] \[CapitalSigma]v)/(8 c^8 r^5)-(9 G Sv u \[Kappa]m \[Nu] \[CapitalSigma]v)/(c^8 m r^4)-(3 G Sn u^2 \[Kappa]m \[Nu] \[CapitalSigma]v)/(4 c^8 m r^4)-(29 G Sn v^2 \[Kappa]m \[Nu] \[CapitalSigma]v)/(8 c^8 m r^4)+(97 G^2 Sv u^3 \[Kappa]m \[Nu] \[CapitalSigma]v)/(4 c^8 r^5 (u^2-v^2)^2)-(97 G^2 Sn u^4 \[Kappa]m \[Nu] \[CapitalSigma]v)/(4 c^8 r^5 (u^2-v^2)^2)-(3 G Sv u^5 \[Kappa]m \[Nu] \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)+(3 G Sn u^6 \[Kappa]m \[Nu] \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)-(97 G^2 Sv u v^2 \[Kappa]m \[Nu] \[CapitalSigma]v)/(4 c^8 r^5 (u^2-v^2)^2)+(97 G^2 Sn u^2 v^2 \[Kappa]m \[Nu] \[CapitalSigma]v)/(4 c^8 r^5 (u^2-v^2)^2)-(G Sv u^3 v^2 \[Kappa]m \[Nu] \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)+(G Sn u^4 v^2 \[Kappa]m \[Nu] \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)+(G Sv u v^4 \[Kappa]m \[Nu] \[CapitalSigma]v)/(c^8 m r^4 (u^2-v^2)^2)-(G Sn u^2 v^4 \[Kappa]m \[Nu] \[CapitalSigma]v)/(c^8 m r^4 (u^2-v^2)^2)-(97 G^2 Sv u \[Kappa]m \[Nu] \[CapitalSigma]v)/(4 c^8 r^5 (u^2-v^2))+(291 G^2 Sn u^2 \[Kappa]m \[Nu] \[CapitalSigma]v)/(8 c^8 r^5 (u^2-v^2))+(3 G Sv u^3 \[Kappa]m \[Nu] \[CapitalSigma]v)/(2 c^8 m r^4 (u^2-v^2))-(15 G Sn u^4 \[Kappa]m \[Nu] \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))+(G Sv u v^2 \[Kappa]m \[Nu] \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2))-(3 G Sn u^2 v^2 \[Kappa]m \[Nu] \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))+(97 G^2 Sn v^2 \[Kappa]m \[Nu] \[CapitalSigma]v)/(8 c^8 r^5 (-u^2+v^2))-(G Sn v^4 \[Kappa]m \[Nu] \[CapitalSigma]v)/(2 c^8 m r^4 (-u^2+v^2))+(153 G^2 Sn \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]v)/(8 c^8 r^5)-(3 G Sv u \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]v)/(c^8 m r^4)+(69 G Sn u^2 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]v)/(4 c^8 m r^4)-(5 G Sn v^2 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]v)/(8 c^8 m r^4)-(97 G^2 Sv u^3 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]v)/(4 c^8 r^5 (u^2-v^2)^2)+(97 G^2 Sn u^4 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]v)/(4 c^8 r^5 (u^2-v^2)^2)+(9 G Sv u^5 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)-(9 G Sn u^6 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)+(97 G^2 Sv u v^2 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]v)/(4 c^8 r^5 (u^2-v^2)^2)-(97 G^2 Sn u^2 v^2 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]v)/(4 c^8 r^5 (u^2-v^2)^2)-(G Sv u^3 v^2 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)+(G Sn u^4 v^2 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)-(2 G Sv u v^4 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]v)/(c^8 m r^4 (u^2-v^2)^2)+(2 G Sn u^2 v^4 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]v)/(c^8 m r^4 (u^2-v^2)^2)+(97 G^2 Sv u \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]v)/(4 c^8 r^5 (u^2-v^2))-(291 G^2 Sn u^2 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]v)/(8 c^8 r^5 (u^2-v^2))-(9 G Sv u^3 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]v)/(2 c^8 m r^4 (u^2-v^2))+(45 G Sn u^4 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))+(G Sv u v^2 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2))-(3 G Sn u^2 v^2 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))-(97 G^2 Sn v^2 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]v)/(8 c^8 r^5 (-u^2+v^2))+(G Sn v^4 \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]v)/(c^8 m r^4 (-u^2+v^2))-(15 G^2 Sn \[Delta] \[Nu]^2 \[CapitalSigma]v)/(2 c^8 r^5)+(6 G Sv u \[Delta] \[Nu]^2 \[CapitalSigma]v)/(c^8 m r^4)-(57 G Sn u^2 \[Delta] \[Nu]^2 \[CapitalSigma]v)/(2 c^8 m r^4)+(9 G Sn v^2 \[Delta] \[Nu]^2 \[CapitalSigma]v)/(4 c^8 m r^4)+(3 G Sv u^5 \[Delta] \[Nu]^2 \[CapitalSigma]v)/(2 c^8 m r^4 (u^2-v^2)^2)-(3 G Sn u^6 \[Delta] \[Nu]^2 \[CapitalSigma]v)/(2 c^8 m r^4 (u^2-v^2)^2)-(3 G Sv u^3 v^2 \[Delta] \[Nu]^2 \[CapitalSigma]v)/(2 c^8 m r^4 (u^2-v^2)^2)+(3 G Sn u^4 v^2 \[Delta] \[Nu]^2 \[CapitalSigma]v)/(2 c^8 m r^4 (u^2-v^2)^2)-(3 G Sv u^3 \[Delta] \[Nu]^2 \[CapitalSigma]v)/(c^8 m r^4 (u^2-v^2))+(15 G Sn u^4 \[Delta] \[Nu]^2 \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2))+(3 G Sv u v^2 \[Delta] \[Nu]^2 \[CapitalSigma]v)/(2 c^8 m r^4 (u^2-v^2))-(9 G Sn u^2 v^2 \[Delta] \[Nu]^2 \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2))+(81 G^2 Sn \[Kappa]m \[Nu]^2 \[CapitalSigma]v)/(4 c^8 r^5)+(6 G Sv u \[Kappa]m \[Nu]^2 \[CapitalSigma]v)/(c^8 m r^4)-(9 G Sn u^2 \[Kappa]m \[Nu]^2 \[CapitalSigma]v)/(4 c^8 m r^4)-(9 G Sn v^2 \[Kappa]m \[Nu]^2 \[CapitalSigma]v)/(8 c^8 m r^4)-(2 G^2 Sv u^3 \[Kappa]m \[Nu]^2 \[CapitalSigma]v)/(c^8 r^5 (u^2-v^2)^2)+(2 G^2 Sn u^4 \[Kappa]m \[Nu]^2 \[CapitalSigma]v)/(c^8 r^5 (u^2-v^2)^2)+(21 G Sv u^5 \[Kappa]m \[Nu]^2 \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)-(21 G Sn u^6 \[Kappa]m \[Nu]^2 \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)+(2 G^2 Sv u v^2 \[Kappa]m \[Nu]^2 \[CapitalSigma]v)/(c^8 r^5 (u^2-v^2)^2)-(2 G^2 Sn u^2 v^2 \[Kappa]m \[Nu]^2 \[CapitalSigma]v)/(c^8 r^5 (u^2-v^2)^2)-(9 G Sv u^3 v^2 \[Kappa]m \[Nu]^2 \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)+(9 G Sn u^4 v^2 \[Kappa]m \[Nu]^2 \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)-(3 G Sv u v^4 \[Kappa]m \[Nu]^2 \[CapitalSigma]v)/(c^8 m r^4 (u^2-v^2)^2)+(3 G Sn u^2 v^4 \[Kappa]m \[Nu]^2 \[CapitalSigma]v)/(c^8 m r^4 (u^2-v^2)^2)+(2 G^2 Sv u \[Kappa]m \[Nu]^2 \[CapitalSigma]v)/(c^8 r^5 (u^2-v^2))-(3 G^2 Sn u^2 \[Kappa]m \[Nu]^2 \[CapitalSigma]v)/(c^8 r^5 (u^2-v^2))-(21 G Sv u^3 \[Kappa]m \[Nu]^2 \[CapitalSigma]v)/(2 c^8 m r^4 (u^2-v^2))+(105 G Sn u^4 \[Kappa]m \[Nu]^2 \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))+(9 G Sv u v^2 \[Kappa]m \[Nu]^2 \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2))-(27 G Sn u^2 v^2 \[Kappa]m \[Nu]^2 \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))-(G^2 Sn v^2 \[Kappa]m \[Nu]^2 \[CapitalSigma]v)/(c^8 r^5 (-u^2+v^2))+(3 G Sn v^4 \[Kappa]m \[Nu]^2 \[CapitalSigma]v)/(2 c^8 m r^4 (-u^2+v^2))-(15 G^2 Sn \[Delta] \[Kappa]p \[Nu]^2 \[CapitalSigma]v)/(4 c^8 r^5)+(3 G Sv u \[Delta] \[Kappa]p \[Nu]^2 \[CapitalSigma]v)/(c^8 m r^4)-(57 G Sn u^2 \[Delta] \[Kappa]p \[Nu]^2 \[CapitalSigma]v)/(4 c^8 m r^4)+(9 G Sn v^2 \[Delta] \[Kappa]p \[Nu]^2 \[CapitalSigma]v)/(8 c^8 m r^4)+(3 G Sv u^5 \[Delta] \[Kappa]p \[Nu]^2 \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)-(3 G Sn u^6 \[Delta] \[Kappa]p \[Nu]^2 \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)-(3 G Sv u^3 v^2 \[Delta] \[Kappa]p \[Nu]^2 \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)+(3 G Sn u^4 v^2 \[Delta] \[Kappa]p \[Nu]^2 \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)-(3 G Sv u^3 \[Delta] \[Kappa]p \[Nu]^2 \[CapitalSigma]v)/(2 c^8 m r^4 (u^2-v^2))+(15 G Sn u^4 \[Delta] \[Kappa]p \[Nu]^2 \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))+(3 G Sv u v^2 \[Delta] \[Kappa]p \[Nu]^2 \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2))-(9 G Sn u^2 v^2 \[Delta] \[Kappa]p \[Nu]^2 \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))+(251 G^2 \[CapitalSigma]n \[CapitalSigma]v)/(8 c^8 r^5)-(9 G u^2 \[CapitalSigma]n \[CapitalSigma]v)/(8 c^8 m r^4)-(7 G v^2 \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 m r^4)-(67 G^2 u^4 \[CapitalSigma]n \[CapitalSigma]v)/(2 c^8 r^5 (u^2-v^2)^2)+(3 G u^6 \[CapitalSigma]n \[CapitalSigma]v)/(c^8 m r^4 (u^2-v^2)^2)+(67 G^2 u^2 v^2 \[CapitalSigma]n \[CapitalSigma]v)/(2 c^8 r^5 (u^2-v^2)^2)-(23 G u^4 v^2 \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)+(11 G u^2 v^4 \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)+(201 G^2 u^2 \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 r^5 (u^2-v^2))-(15 G u^4 \[CapitalSigma]n \[CapitalSigma]v)/(2 c^8 m r^4 (u^2-v^2))+(69 G u^2 v^2 \[CapitalSigma]n \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))+(67 G^2 v^2 \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 r^5 (-u^2+v^2))+(11 G v^4 \[CapitalSigma]n \[CapitalSigma]v)/(8 c^8 m r^4 (-u^2+v^2))+(113 G^2 \[Delta] \[Kappa]m \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 r^5)-(33 G u^2 \[Delta] \[Kappa]m \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 m r^4)+(17 G v^2 \[Delta] \[Kappa]m \[CapitalSigma]n \[CapitalSigma]v)/(8 c^8 m r^4)+(G^2 u^4 \[Delta] \[Kappa]m \[CapitalSigma]n \[CapitalSigma]v)/(c^8 r^5 (u^2-v^2)^2)+(3 G u^6 \[Delta] \[Kappa]m \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)-(G^2 u^2 v^2 \[Delta] \[Kappa]m \[CapitalSigma]n \[CapitalSigma]v)/(c^8 r^5 (u^2-v^2)^2)-(G u^4 v^2 \[Delta] \[Kappa]m \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)-(G u^2 v^4 \[Delta] \[Kappa]m \[CapitalSigma]n \[CapitalSigma]v)/(2 c^8 m r^4 (u^2-v^2)^2)-(3 G^2 u^2 \[Delta] \[Kappa]m \[CapitalSigma]n \[CapitalSigma]v)/(2 c^8 r^5 (u^2-v^2))-(15 G u^4 \[Delta] \[Kappa]m \[CapitalSigma]n \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))+(3 G u^2 v^2 \[Delta] \[Kappa]m \[CapitalSigma]n \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))-(G^2 v^2 \[Delta] \[Kappa]m \[CapitalSigma]n \[CapitalSigma]v)/(2 c^8 r^5 (-u^2+v^2))-(G v^4 \[Delta] \[Kappa]m \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 m r^4 (-u^2+v^2))-(113 G^2 \[Kappa]p \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 r^5)+(33 G u^2 \[Kappa]p \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 m r^4)-(17 G v^2 \[Kappa]p \[CapitalSigma]n \[CapitalSigma]v)/(8 c^8 m r^4)-(G^2 u^4 \[Kappa]p \[CapitalSigma]n \[CapitalSigma]v)/(c^8 r^5 (u^2-v^2)^2)-(3 G u^6 \[Kappa]p \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)+(G^2 u^2 v^2 \[Kappa]p \[CapitalSigma]n \[CapitalSigma]v)/(c^8 r^5 (u^2-v^2)^2)+(G u^4 v^2 \[Kappa]p \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)+(G u^2 v^4 \[Kappa]p \[CapitalSigma]n \[CapitalSigma]v)/(2 c^8 m r^4 (u^2-v^2)^2)+(3 G^2 u^2 \[Kappa]p \[CapitalSigma]n \[CapitalSigma]v)/(2 c^8 r^5 (u^2-v^2))+(15 G u^4 \[Kappa]p \[CapitalSigma]n \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))-(3 G u^2 v^2 \[Kappa]p \[CapitalSigma]n \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))+(G^2 v^2 \[Kappa]p \[CapitalSigma]n \[CapitalSigma]v)/(2 c^8 r^5 (-u^2+v^2))+(G v^4 \[Kappa]p \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 m r^4 (-u^2+v^2))-(815 G^2 \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(8 c^8 r^5)-(249 G u^2 \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(8 c^8 m r^4)+(19 G v^2 \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 m r^4)+(47 G^2 u^4 \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(2 c^8 r^5 (u^2-v^2)^2)-(12 G u^6 \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(c^8 m r^4 (u^2-v^2)^2)-(47 G^2 u^2 v^2 \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(2 c^8 r^5 (u^2-v^2)^2)+(107 G u^4 v^2 \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)-(59 G u^2 v^4 \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)-(141 G^2 u^2 \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 r^5 (u^2-v^2))+(30 G u^4 \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(c^8 m r^4 (u^2-v^2))-(321 G u^2 v^2 \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))-(47 G^2 v^2 \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 r^5 (-u^2+v^2))-(59 G v^4 \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(8 c^8 m r^4 (-u^2+v^2))-(355 G^2 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(8 c^8 r^5)-(9 G u^2 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(c^8 m r^4)-(3 G v^2 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(2 c^8 m r^4)-(97 G^2 u^4 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 r^5 (u^2-v^2)^2)+(3 G u^6 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(2 c^8 m r^4 (u^2-v^2)^2)+(97 G^2 u^2 v^2 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 r^5 (u^2-v^2)^2)-(3 G u^2 v^4 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(2 c^8 m r^4 (u^2-v^2)^2)+(291 G^2 u^2 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(8 c^8 r^5 (u^2-v^2))-(15 G u^4 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2))+(97 G^2 v^2 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(8 c^8 r^5 (-u^2+v^2))-(3 G v^4 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 m r^4 (-u^2+v^2))+(807 G^2 \[Kappa]p \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(8 c^8 r^5)-(15 G u^2 \[Kappa]p \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(2 c^8 m r^4)+(23 G v^2 \[Kappa]p \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 m r^4)+(105 G^2 u^4 \[Kappa]p \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 r^5 (u^2-v^2)^2)-(105 G^2 u^2 v^2 \[Kappa]p \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 r^5 (u^2-v^2)^2)-(G u^4 v^2 \[Kappa]p \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(2 c^8 m r^4 (u^2-v^2)^2)+(G u^2 v^4 \[Kappa]p \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(2 c^8 m r^4 (u^2-v^2)^2)-(315 G^2 u^2 \[Kappa]p \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(8 c^8 r^5 (u^2-v^2))+(3 G u^2 v^2 \[Kappa]p \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2))-(105 G^2 v^2 \[Kappa]p \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(8 c^8 r^5 (-u^2+v^2))+(G v^4 \[Kappa]p \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 m r^4 (-u^2+v^2))-(43 G^2 \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(8 c^8 r^5)+(717 G u^2 \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(8 c^8 m r^4)+(16 G v^2 \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(c^8 m r^4)+(50 G^2 u^4 \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(c^8 r^5 (u^2-v^2)^2)+(51 G u^6 \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(c^8 m r^4 (u^2-v^2)^2)-(50 G^2 u^2 v^2 \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(c^8 r^5 (u^2-v^2)^2)-(271 G u^4 v^2 \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)+(67 G u^2 v^4 \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)-(75 G^2 u^2 \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(c^8 r^5 (u^2-v^2))-(255 G u^4 \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(2 c^8 m r^4 (u^2-v^2))+(813 G u^2 v^2 \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))-(25 G^2 v^2 \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(c^8 r^5 (-u^2+v^2))+(67 G v^4 \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(8 c^8 m r^4 (-u^2+v^2))+(12 G^2 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(c^8 r^5)+(6 G u^2 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(c^8 m r^4)-(9 G v^2 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(8 c^8 m r^4)+(G^2 u^4 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(c^8 r^5 (u^2-v^2)^2)-(9 G u^6 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)-(G^2 u^2 v^2 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(c^8 r^5 (u^2-v^2)^2)+(3 G u^4 v^2 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)+(3 G u^2 v^4 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(2 c^8 m r^4 (u^2-v^2)^2)-(3 G^2 u^2 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(2 c^8 r^5 (u^2-v^2))+(45 G u^4 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))-(9 G u^2 v^2 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))-(G^2 v^2 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(2 c^8 r^5 (-u^2+v^2))+(3 G v^4 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 m r^4 (-u^2+v^2))-(201 G^2 \[Kappa]p \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 r^5)-(81 G u^2 \[Kappa]p \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(2 c^8 m r^4)+(19 G v^2 \[Kappa]p \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(8 c^8 m r^4)-(99 G^2 u^4 \[Kappa]p \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(2 c^8 r^5 (u^2-v^2)^2)+(27 G u^6 \[Kappa]p \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)+(99 G^2 u^2 v^2 \[Kappa]p \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(2 c^8 r^5 (u^2-v^2)^2)-(5 G u^4 v^2 \[Kappa]p \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2)^2)-(11 G u^2 v^4 \[Kappa]p \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(2 c^8 m r^4 (u^2-v^2)^2)+(297 G^2 u^2 \[Kappa]p \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 r^5 (u^2-v^2))-(135 G u^4 \[Kappa]p \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))+(15 G u^2 v^2 \[Kappa]p \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))+(99 G^2 v^2 \[Kappa]p \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 r^5 (-u^2+v^2))-(11 G v^4 \[Kappa]p \[Nu]^2 \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 m r^4 (-u^2+v^2))+(15 G^2 \[Nu]^3 \[CapitalSigma]n \[CapitalSigma]v)/(c^8 r^5)+(57 G u^2 \[Nu]^3 \[CapitalSigma]n \[CapitalSigma]v)/(c^8 m r^4)-(9 G v^2 \[Nu]^3 \[CapitalSigma]n \[CapitalSigma]v)/(2 c^8 m r^4)+(3 G u^6 \[Nu]^3 \[CapitalSigma]n \[CapitalSigma]v)/(c^8 m r^4 (u^2-v^2)^2)-(3 G u^4 v^2 \[Nu]^3 \[CapitalSigma]n \[CapitalSigma]v)/(c^8 m r^4 (u^2-v^2)^2)-(15 G u^4 \[Nu]^3 \[CapitalSigma]n \[CapitalSigma]v)/(2 c^8 m r^4 (u^2-v^2))+(9 G u^2 v^2 \[Nu]^3 \[CapitalSigma]n \[CapitalSigma]v)/(2 c^8 m r^4 (u^2-v^2))+(15 G^2 \[Kappa]p \[Nu]^3 \[CapitalSigma]n \[CapitalSigma]v)/(2 c^8 r^5)+(57 G u^2 \[Kappa]p \[Nu]^3 \[CapitalSigma]n \[CapitalSigma]v)/(2 c^8 m r^4)-(9 G v^2 \[Kappa]p \[Nu]^3 \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 m r^4)+(3 G u^6 \[Kappa]p \[Nu]^3 \[CapitalSigma]n \[CapitalSigma]v)/(2 c^8 m r^4 (u^2-v^2)^2)-(3 G u^4 v^2 \[Kappa]p \[Nu]^3 \[CapitalSigma]n \[CapitalSigma]v)/(2 c^8 m r^4 (u^2-v^2)^2)-(15 G u^4 \[Kappa]p \[Nu]^3 \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2))+(9 G u^2 v^2 \[Kappa]p \[Nu]^3 \[CapitalSigma]n \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2))-(3 G u \[CapitalSigma]v^2)/(4 c^8 m r^4)+(67 G^2 u^3 \[CapitalSigma]v^2)/(4 c^8 r^5 (u^2-v^2)^2)-(3 G u^5 \[CapitalSigma]v^2)/(2 c^8 m r^4 (u^2-v^2)^2)-(67 G^2 u v^2 \[CapitalSigma]v^2)/(4 c^8 r^5 (u^2-v^2)^2)+(23 G u^3 v^2 \[CapitalSigma]v^2)/(8 c^8 m r^4 (u^2-v^2)^2)-(11 G u v^4 \[CapitalSigma]v^2)/(8 c^8 m r^4 (u^2-v^2)^2)-(67 G^2 u \[CapitalSigma]v^2)/(4 c^8 r^5 (u^2-v^2))+(3 G u^3 \[CapitalSigma]v^2)/(c^8 m r^4 (u^2-v^2))-(23 G u v^2 \[CapitalSigma]v^2)/(8 c^8 m r^4 (u^2-v^2))+(3 G u \[Delta] \[Kappa]m \[CapitalSigma]v^2)/(c^8 m r^4)-(G^2 u^3 \[Delta] \[Kappa]m \[CapitalSigma]v^2)/(2 c^8 r^5 (u^2-v^2)^2)-(3 G u^5 \[Delta] \[Kappa]m \[CapitalSigma]v^2)/(8 c^8 m r^4 (u^2-v^2)^2)+(G^2 u v^2 \[Delta] \[Kappa]m \[CapitalSigma]v^2)/(2 c^8 r^5 (u^2-v^2)^2)+(G u^3 v^2 \[Delta] \[Kappa]m \[CapitalSigma]v^2)/(8 c^8 m r^4 (u^2-v^2)^2)+(G u v^4 \[Delta] \[Kappa]m \[CapitalSigma]v^2)/(4 c^8 m r^4 (u^2-v^2)^2)+(G^2 u \[Delta] \[Kappa]m \[CapitalSigma]v^2)/(2 c^8 r^5 (u^2-v^2))+(3 G u^3 \[Delta] \[Kappa]m \[CapitalSigma]v^2)/(4 c^8 m r^4 (u^2-v^2))-(G u v^2 \[Delta] \[Kappa]m \[CapitalSigma]v^2)/(8 c^8 m r^4 (u^2-v^2))-(3 G u \[Kappa]p \[CapitalSigma]v^2)/(c^8 m r^4)+(G^2 u^3 \[Kappa]p \[CapitalSigma]v^2)/(2 c^8 r^5 (u^2-v^2)^2)+(3 G u^5 \[Kappa]p \[CapitalSigma]v^2)/(8 c^8 m r^4 (u^2-v^2)^2)-(G^2 u v^2 \[Kappa]p \[CapitalSigma]v^2)/(2 c^8 r^5 (u^2-v^2)^2)-(G u^3 v^2 \[Kappa]p \[CapitalSigma]v^2)/(8 c^8 m r^4 (u^2-v^2)^2)-(G u v^4 \[Kappa]p \[CapitalSigma]v^2)/(4 c^8 m r^4 (u^2-v^2)^2)-(G^2 u \[Kappa]p \[CapitalSigma]v^2)/(2 c^8 r^5 (u^2-v^2))-(3 G u^3 \[Kappa]p \[CapitalSigma]v^2)/(4 c^8 m r^4 (u^2-v^2))+(G u v^2 \[Kappa]p \[CapitalSigma]v^2)/(8 c^8 m r^4 (u^2-v^2))+(69 G u \[Nu] \[CapitalSigma]v^2)/(4 c^8 m r^4)-(47 G^2 u^3 \[Nu] \[CapitalSigma]v^2)/(4 c^8 r^5 (u^2-v^2)^2)+(6 G u^5 \[Nu] \[CapitalSigma]v^2)/(c^8 m r^4 (u^2-v^2)^2)+(47 G^2 u v^2 \[Nu] \[CapitalSigma]v^2)/(4 c^8 r^5 (u^2-v^2)^2)-(107 G u^3 v^2 \[Nu] \[CapitalSigma]v^2)/(8 c^8 m r^4 (u^2-v^2)^2)+(59 G u v^4 \[Nu] \[CapitalSigma]v^2)/(8 c^8 m r^4 (u^2-v^2)^2)+(47 G^2 u \[Nu] \[CapitalSigma]v^2)/(4 c^8 r^5 (u^2-v^2))-(12 G u^3 \[Nu] \[CapitalSigma]v^2)/(c^8 m r^4 (u^2-v^2))+(107 G u v^2 \[Nu] \[CapitalSigma]v^2)/(8 c^8 m r^4 (u^2-v^2))-(3 G u \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]v^2)/(2 c^8 m r^4)+(97 G^2 u^3 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]v^2)/(8 c^8 r^5 (u^2-v^2)^2)-(3 G u^5 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]v^2)/(4 c^8 m r^4 (u^2-v^2)^2)-(97 G^2 u v^2 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]v^2)/(8 c^8 r^5 (u^2-v^2)^2)+(3 G u v^4 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]v^2)/(4 c^8 m r^4 (u^2-v^2)^2)-(97 G^2 u \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]v^2)/(8 c^8 r^5 (u^2-v^2))+(3 G u^3 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]v^2)/(2 c^8 m r^4 (u^2-v^2))+(15 G u \[Kappa]p \[Nu] \[CapitalSigma]v^2)/(2 c^8 m r^4)-(105 G^2 u^3 \[Kappa]p \[Nu] \[CapitalSigma]v^2)/(8 c^8 r^5 (u^2-v^2)^2)+(105 G^2 u v^2 \[Kappa]p \[Nu] \[CapitalSigma]v^2)/(8 c^8 r^5 (u^2-v^2)^2)+(G u^3 v^2 \[Kappa]p \[Nu] \[CapitalSigma]v^2)/(4 c^8 m r^4 (u^2-v^2)^2)-(G u v^4 \[Kappa]p \[Nu] \[CapitalSigma]v^2)/(4 c^8 m r^4 (u^2-v^2)^2)+(105 G^2 u \[Kappa]p \[Nu] \[CapitalSigma]v^2)/(8 c^8 r^5 (u^2-v^2))-(G u v^2 \[Kappa]p \[Nu] \[CapitalSigma]v^2)/(4 c^8 m r^4 (u^2-v^2))-(225 G u \[Nu]^2 \[CapitalSigma]v^2)/(4 c^8 m r^4)-(25 G^2 u^3 \[Nu]^2 \[CapitalSigma]v^2)/(c^8 r^5 (u^2-v^2)^2)-(51 G u^5 \[Nu]^2 \[CapitalSigma]v^2)/(2 c^8 m r^4 (u^2-v^2)^2)+(25 G^2 u v^2 \[Nu]^2 \[CapitalSigma]v^2)/(c^8 r^5 (u^2-v^2)^2)+(271 G u^3 v^2 \[Nu]^2 \[CapitalSigma]v^2)/(8 c^8 m r^4 (u^2-v^2)^2)-(67 G u v^4 \[Nu]^2 \[CapitalSigma]v^2)/(8 c^8 m r^4 (u^2-v^2)^2)+(25 G^2 u \[Nu]^2 \[CapitalSigma]v^2)/(c^8 r^5 (u^2-v^2))+(51 G u^3 \[Nu]^2 \[CapitalSigma]v^2)/(c^8 m r^4 (u^2-v^2))-(271 G u v^2 \[Nu]^2 \[CapitalSigma]v^2)/(8 c^8 m r^4 (u^2-v^2))+(3 G u \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]v^2)/(4 c^8 m r^4)-(G^2 u^3 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]v^2)/(2 c^8 r^5 (u^2-v^2)^2)+(9 G u^5 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]v^2)/(8 c^8 m r^4 (u^2-v^2)^2)+(G^2 u v^2 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]v^2)/(2 c^8 r^5 (u^2-v^2)^2)-(3 G u^3 v^2 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]v^2)/(8 c^8 m r^4 (u^2-v^2)^2)-(3 G u v^4 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]v^2)/(4 c^8 m r^4 (u^2-v^2)^2)+(G^2 u \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]v^2)/(2 c^8 r^5 (u^2-v^2))-(9 G u^3 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]v^2)/(4 c^8 m r^4 (u^2-v^2))+(3 G u v^2 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]v^2)/(8 c^8 m r^4 (u^2-v^2))+(9 G u \[Kappa]p \[Nu]^2 \[CapitalSigma]v^2)/(4 c^8 m r^4)+(99 G^2 u^3 \[Kappa]p \[Nu]^2 \[CapitalSigma]v^2)/(4 c^8 r^5 (u^2-v^2)^2)-(27 G u^5 \[Kappa]p \[Nu]^2 \[CapitalSigma]v^2)/(8 c^8 m r^4 (u^2-v^2)^2)-(99 G^2 u v^2 \[Kappa]p \[Nu]^2 \[CapitalSigma]v^2)/(4 c^8 r^5 (u^2-v^2)^2)+(5 G u^3 v^2 \[Kappa]p \[Nu]^2 \[CapitalSigma]v^2)/(8 c^8 m r^4 (u^2-v^2)^2)+(11 G u v^4 \[Kappa]p \[Nu]^2 \[CapitalSigma]v^2)/(4 c^8 m r^4 (u^2-v^2)^2)-(99 G^2 u \[Kappa]p \[Nu]^2 \[CapitalSigma]v^2)/(4 c^8 r^5 (u^2-v^2))+(27 G u^3 \[Kappa]p \[Nu]^2 \[CapitalSigma]v^2)/(4 c^8 m r^4 (u^2-v^2))-(5 G u v^2 \[Kappa]p \[Nu]^2 \[CapitalSigma]v^2)/(8 c^8 m r^4 (u^2-v^2))-(6 G u \[Nu]^3 \[CapitalSigma]v^2)/(c^8 m r^4)-(3 G u^5 \[Nu]^3 \[CapitalSigma]v^2)/(2 c^8 m r^4 (u^2-v^2)^2)+(3 G u^3 v^2 \[Nu]^3 \[CapitalSigma]v^2)/(2 c^8 m r^4 (u^2-v^2)^2)+(3 G u^3 \[Nu]^3 \[CapitalSigma]v^2)/(c^8 m r^4 (u^2-v^2))-(3 G u v^2 \[Nu]^3 \[CapitalSigma]v^2)/(2 c^8 m r^4 (u^2-v^2))-(3 G u \[Kappa]p \[Nu]^3 \[CapitalSigma]v^2)/(c^8 m r^4)-(3 G u^5 \[Kappa]p \[Nu]^3 \[CapitalSigma]v^2)/(4 c^8 m r^4 (u^2-v^2)^2)+(3 G u^3 v^2 \[Kappa]p \[Nu]^3 \[CapitalSigma]v^2)/(4 c^8 m r^4 (u^2-v^2)^2)+(3 G u^3 \[Kappa]p \[Nu]^3 \[CapitalSigma]v^2)/(2 c^8 m r^4 (u^2-v^2))-(3 G u v^2 \[Kappa]p \[Nu]^3 \[CapitalSigma]v^2)/(4 c^8 m r^4 (u^2-v^2))) v[i]+(-((35 G^2 Snv)/(4 c^8 r^5))+(161 G^2 Snv \[Nu])/(4 c^8 r^5)-(15 G^2 \[Delta] \[CapitalSigma]nv)/(4 c^8 r^5)+(69 G^2 \[Delta] \[Nu] \[CapitalSigma]nv)/(4 c^8 r^5)) vxS[i]+(-((35 G^2 Snv \[Delta])/(4 c^8 r^5))+(35 G^2 Snv \[Delta] \[Nu])/(2 c^8 r^5)-(15 G^2 \[CapitalSigma]nv)/(4 c^8 r^5)+(45 G^2 \[Nu] \[CapitalSigma]nv)/(2 c^8 r^5)-(30 G^2 \[Nu]^2 \[CapitalSigma]nv)/(c^8 r^5)) vx\[CapitalSigma][i]+(-((275 G^3 m Sn \[Delta])/(4 c^8 r^6))-(19 G^2 Sv u \[Delta])/(c^8 r^5)+(541 G^2 Sn u^2 \[Delta])/(8 c^8 r^5)+(9 G Sv u^3 \[Delta])/(c^8 m r^4)-(3 G Sn u^4 \[Delta])/(2 c^8 m r^4)-(643 G^2 Sn v^2 \[Delta])/(16 c^8 r^5)-(21 G Sv u v^2 \[Delta])/(8 c^8 m r^4)-(75 G Sn u^2 v^2 \[Delta])/(16 c^8 m r^4)+(33 G Sn v^4 \[Delta])/(16 c^8 m r^4)+(5 G^2 Sv u^3 \[Delta])/(4 c^8 r^5 (u^2-v^2))-(5 G^2 Sn u^4 \[Delta])/(4 c^8 r^5 (u^2-v^2))-(3 G Sv u^5 \[Delta])/(2 c^8 m r^4 (u^2-v^2))+(3 G Sn u^6 \[Delta])/(2 c^8 m r^4 (u^2-v^2))-(5 G^2 Sv u v^2 \[Delta])/(4 c^8 r^5 (u^2-v^2))+(5 G^2 Sn u^2 v^2 \[Delta])/(4 c^8 r^5 (u^2-v^2))+(3 G Sv u^3 v^2 \[Delta])/(2 c^8 m r^4 (u^2-v^2))-(3 G Sn u^4 v^2 \[Delta])/(2 c^8 m r^4 (u^2-v^2))+(183 G^3 m Sn \[Kappa]m)/(4 c^8 r^6)+(41 G^2 Sv u \[Kappa]m)/(4 c^8 r^5)-(89 G^2 Sn u^2 \[Kappa]m)/(4 c^8 r^5)+(9 G Sv u^3 \[Kappa]m)/(4 c^8 m r^4)-(3 G Sn u^4 \[Kappa]m)/(8 c^8 m r^4)-(45 G^2 Sn v^2 \[Kappa]m)/(8 c^8 r^5)+(G Sv u v^2 \[Kappa]m)/(c^8 m r^4)-(79 G Sn u^2 v^2 \[Kappa]m)/(16 c^8 m r^4)+(15 G Sn v^4 \[Kappa]m)/(16 c^8 m r^4)-(G^2 Sv u^3 \[Kappa]m)/(2 c^8 r^5 (u^2-v^2))+(G^2 Sn u^4 \[Kappa]m)/(2 c^8 r^5 (u^2-v^2))-(3 G Sv u^5 \[Kappa]m)/(8 c^8 m r^4 (u^2-v^2))+(3 G Sn u^6 \[Kappa]m)/(8 c^8 m r^4 (u^2-v^2))+(G^2 Sv u v^2 \[Kappa]m)/(2 c^8 r^5 (u^2-v^2))-(G^2 Sn u^2 v^2 \[Kappa]m)/(2 c^8 r^5 (u^2-v^2))+(G Sv u^3 v^2 \[Kappa]m)/(8 c^8 m r^4 (u^2-v^2))-(G Sn u^4 v^2 \[Kappa]m)/(8 c^8 m r^4 (u^2-v^2))+(G Sv u v^4 \[Kappa]m)/(4 c^8 m r^4 (u^2-v^2))-(G Sn u^2 v^4 \[Kappa]m)/(4 c^8 m r^4 (u^2-v^2))-(183 G^3 m Sn \[Delta] \[Kappa]p)/(4 c^8 r^6)-(41 G^2 Sv u \[Delta] \[Kappa]p)/(4 c^8 r^5)+(89 G^2 Sn u^2 \[Delta] \[Kappa]p)/(4 c^8 r^5)-(9 G Sv u^3 \[Delta] \[Kappa]p)/(4 c^8 m r^4)+(3 G Sn u^4 \[Delta] \[Kappa]p)/(8 c^8 m r^4)+(45 G^2 Sn v^2 \[Delta] \[Kappa]p)/(8 c^8 r^5)-(G Sv u v^2 \[Delta] \[Kappa]p)/(c^8 m r^4)+(79 G Sn u^2 v^2 \[Delta] \[Kappa]p)/(16 c^8 m r^4)-(15 G Sn v^4 \[Delta] \[Kappa]p)/(16 c^8 m r^4)+(G^2 Sv u^3 \[Delta] \[Kappa]p)/(2 c^8 r^5 (u^2-v^2))-(G^2 Sn u^4 \[Delta] \[Kappa]p)/(2 c^8 r^5 (u^2-v^2))+(3 G Sv u^5 \[Delta] \[Kappa]p)/(8 c^8 m r^4 (u^2-v^2))-(3 G Sn u^6 \[Delta] \[Kappa]p)/(8 c^8 m r^4 (u^2-v^2))-(G^2 Sv u v^2 \[Delta] \[Kappa]p)/(2 c^8 r^5 (u^2-v^2))+(G^2 Sn u^2 v^2 \[Delta] \[Kappa]p)/(2 c^8 r^5 (u^2-v^2))-(G Sv u^3 v^2 \[Delta] \[Kappa]p)/(8 c^8 m r^4 (u^2-v^2))+(G Sn u^4 v^2 \[Delta] \[Kappa]p)/(8 c^8 m r^4 (u^2-v^2))-(G Sv u v^4 \[Delta] \[Kappa]p)/(4 c^8 m r^4 (u^2-v^2))+(G Sn u^2 v^4 \[Delta] \[Kappa]p)/(4 c^8 m r^4 (u^2-v^2))-(3405 G^3 m Sn \[Delta] \[Nu])/(56 c^8 r^6)-(323 G^2 Sv u \[Delta] \[Nu])/(4 c^8 r^5)+(1025 G^2 Sn u^2 \[Delta] \[Nu])/(8 c^8 r^5)-(333 G Sv u^3 \[Delta] \[Nu])/(4 c^8 m r^4)+(861 G Sn u^4 \[Delta] \[Nu])/(8 c^8 m r^4)+(119 G^2 Sn v^2 \[Delta] \[Nu])/(8 c^8 r^5)+(40 G Sv u v^2 \[Delta] \[Nu])/(c^8 m r^4)-(1171 G Sn u^2 v^2 \[Delta] \[Nu])/(16 c^8 m r^4)+(21 G Sn v^4 \[Delta] \[Nu])/(4 c^8 m r^4)+(89 G^2 Sv u^3 \[Delta] \[Nu])/(8 c^8 r^5 (u^2-v^2))-(89 G^2 Sn u^4 \[Delta] \[Nu])/(8 c^8 r^5 (u^2-v^2))+(63 G Sv u^5 \[Delta] \[Nu])/(4 c^8 m r^4 (u^2-v^2))-(63 G Sn u^6 \[Delta] \[Nu])/(4 c^8 m r^4 (u^2-v^2))-(89 G^2 Sv u v^2 \[Delta] \[Nu])/(8 c^8 r^5 (u^2-v^2))+(89 G^2 Sn u^2 v^2 \[Delta] \[Nu])/(8 c^8 r^5 (u^2-v^2))-(149 G Sv u^3 v^2 \[Delta] \[Nu])/(8 c^8 m r^4 (u^2-v^2))+(149 G Sn u^4 v^2 \[Delta] \[Nu])/(8 c^8 m r^4 (u^2-v^2))+(23 G Sv u v^4 \[Delta] \[Nu])/(8 c^8 m r^4 (u^2-v^2))-(23 G Sn u^2 v^4 \[Delta] \[Nu])/(8 c^8 m r^4 (u^2-v^2))-(961 G^3 m Sn \[Kappa]m \[Nu])/(56 c^8 r^6)-(571 G^2 Sv u \[Kappa]m \[Nu])/(8 c^8 r^5)+(337 G^2 Sn u^2 \[Kappa]m \[Nu])/(2 c^8 r^5)+(9 G Sv u^3 \[Kappa]m \[Nu])/(4 c^8 m r^4)-(27 G Sn u^4 \[Kappa]m \[Nu])/(2 c^8 m r^4)-(281 G^2 Sn v^2 \[Kappa]m \[Nu])/(8 c^8 r^5)-(5 G Sv u v^2 \[Kappa]m \[Nu])/(2 c^8 m r^4)+(247 G Sn u^2 v^2 \[Kappa]m \[Nu])/(16 c^8 m r^4)+(3 G Sn v^4 \[Kappa]m \[Nu])/(4 c^8 m r^4)+(97 G^2 Sv u^3 \[Kappa]m \[Nu])/(8 c^8 r^5 (u^2-v^2))-(97 G^2 Sn u^4 \[Kappa]m \[Nu])/(8 c^8 r^5 (u^2-v^2))-(3 G Sv u^5 \[Kappa]m \[Nu])/(8 c^8 m r^4 (u^2-v^2))+(3 G Sn u^6 \[Kappa]m \[Nu])/(8 c^8 m r^4 (u^2-v^2))-(97 G^2 Sv u v^2 \[Kappa]m \[Nu])/(8 c^8 r^5 (u^2-v^2))+(97 G^2 Sn u^2 v^2 \[Kappa]m \[Nu])/(8 c^8 r^5 (u^2-v^2))-(G Sv u^3 v^2 \[Kappa]m \[Nu])/(8 c^8 m r^4 (u^2-v^2))+(G Sn u^4 v^2 \[Kappa]m \[Nu])/(8 c^8 m r^4 (u^2-v^2))+(G Sv u v^4 \[Kappa]m \[Nu])/(2 c^8 m r^4 (u^2-v^2))-(G Sn u^2 v^4 \[Kappa]m \[Nu])/(2 c^8 m r^4 (u^2-v^2))-(2571 G^3 m Sn \[Delta] \[Kappa]p \[Nu])/(56 c^8 r^6)+(447 G^2 Sv u \[Delta] \[Kappa]p \[Nu])/(8 c^8 r^5)-(271 G^2 Sn u^2 \[Delta] \[Kappa]p \[Nu])/(2 c^8 r^5)-(27 G Sv u^3 \[Delta] \[Kappa]p \[Nu])/(4 c^8 m r^4)+(57 G Sn u^4 \[Delta] \[Kappa]p \[Nu])/(4 c^8 m r^4)+(375 G^2 Sn v^2 \[Delta] \[Kappa]p \[Nu])/(8 c^8 r^5)+(G Sv u v^2 \[Delta] \[Kappa]p \[Nu])/(2 c^8 m r^4)-(89 G Sn u^2 v^2 \[Delta] \[Kappa]p \[Nu])/(16 c^8 m r^4)-(21 G Sn v^4 \[Delta] \[Kappa]p \[Nu])/(8 c^8 m r^4)-(97 G^2 Sv u^3 \[Delta] \[Kappa]p \[Nu])/(8 c^8 r^5 (u^2-v^2))+(97 G^2 Sn u^4 \[Delta] \[Kappa]p \[Nu])/(8 c^8 r^5 (u^2-v^2))+(9 G Sv u^5 \[Delta] \[Kappa]p \[Nu])/(8 c^8 m r^4 (u^2-v^2))-(9 G Sn u^6 \[Delta] \[Kappa]p \[Nu])/(8 c^8 m r^4 (u^2-v^2))+(97 G^2 Sv u v^2 \[Delta] \[Kappa]p \[Nu])/(8 c^8 r^5 (u^2-v^2))-(97 G^2 Sn u^2 v^2 \[Delta] \[Kappa]p \[Nu])/(8 c^8 r^5 (u^2-v^2))-(G Sv u^3 v^2 \[Delta] \[Kappa]p \[Nu])/(8 c^8 m r^4 (u^2-v^2))+(G Sn u^4 v^2 \[Delta] \[Kappa]p \[Nu])/(8 c^8 m r^4 (u^2-v^2))-(G Sv u v^4 \[Delta] \[Kappa]p \[Nu])/(c^8 m r^4 (u^2-v^2))+(G Sn u^2 v^4 \[Delta] \[Kappa]p \[Nu])/(c^8 m r^4 (u^2-v^2))-(3 G^2 Sv u \[Delta] \[Nu]^2)/(2 c^8 r^5)-(3 G^2 Sn u^2 \[Delta] \[Nu]^2)/(2 c^8 r^5)-(9 G Sv u^3 \[Delta] \[Nu]^2)/(2 c^8 m r^4)+(111 G Sn u^4 \[Delta] \[Nu]^2)/(8 c^8 m r^4)-(15 G^2 Sn v^2 \[Delta] \[Nu]^2)/(4 c^8 r^5)+(3 G Sv u v^2 \[Delta] \[Nu]^2)/(2 c^8 m r^4)-(75 G Sn u^2 v^2 \[Delta] \[Nu]^2)/(8 c^8 m r^4)+(81 G Sn v^4 \[Delta] \[Nu]^2)/(8 c^8 m r^4)+(3 G Sv u^5 \[Delta] \[Nu]^2)/(4 c^8 m r^4 (u^2-v^2))-(3 G Sn u^6 \[Delta] \[Nu]^2)/(4 c^8 m r^4 (u^2-v^2))-(3 G Sv u^3 v^2 \[Delta] \[Nu]^2)/(4 c^8 m r^4 (u^2-v^2))+(3 G Sn u^4 v^2 \[Delta] \[Nu]^2)/(4 c^8 m r^4 (u^2-v^2))-(17 G^3 m Sn \[Kappa]m \[Nu]^2)/(c^8 r^6)-(17 G^2 Sv u \[Kappa]m \[Nu]^2)/(4 c^8 r^5)+(32 G^2 Sn u^2 \[Kappa]m \[Nu]^2)/(c^8 r^5)-(63 G Sv u^3 \[Kappa]m \[Nu]^2)/(4 c^8 m r^4)+(357 G Sn u^4 \[Kappa]m \[Nu]^2)/(16 c^8 m r^4)+(199 G^2 Sn v^2 \[Kappa]m \[Nu]^2)/(8 c^8 r^5)+(15 G Sv u v^2 \[Kappa]m \[Nu]^2)/(4 c^8 m r^4)-(141 G Sn u^2 v^2 \[Kappa]m \[Nu]^2)/(16 c^8 m r^4)-(69 G Sn v^4 \[Kappa]m \[Nu]^2)/(16 c^8 m r^4)-(G^2 Sv u^3 \[Kappa]m \[Nu]^2)/(c^8 r^5 (u^2-v^2))+(G^2 Sn u^4 \[Kappa]m \[Nu]^2)/(c^8 r^5 (u^2-v^2))+(21 G Sv u^5 \[Kappa]m \[Nu]^2)/(8 c^8 m r^4 (u^2-v^2))-(21 G Sn u^6 \[Kappa]m \[Nu]^2)/(8 c^8 m r^4 (u^2-v^2))+(G^2 Sv u v^2 \[Kappa]m \[Nu]^2)/(c^8 r^5 (u^2-v^2))-(G^2 Sn u^2 v^2 \[Kappa]m \[Nu]^2)/(c^8 r^5 (u^2-v^2))-(9 G Sv u^3 v^2 \[Kappa]m \[Nu]^2)/(8 c^8 m r^4 (u^2-v^2))+(9 G Sn u^4 v^2 \[Kappa]m \[Nu]^2)/(8 c^8 m r^4 (u^2-v^2))-(3 G Sv u v^4 \[Kappa]m \[Nu]^2)/(2 c^8 m r^4 (u^2-v^2))+(3 G Sn u^2 v^4 \[Kappa]m \[Nu]^2)/(2 c^8 m r^4 (u^2-v^2))-(3 G^2 Sv u \[Delta] \[Kappa]p \[Nu]^2)/(4 c^8 r^5)-(3 G^2 Sn u^2 \[Delta] \[Kappa]p \[Nu]^2)/(4 c^8 r^5)-(9 G Sv u^3 \[Delta] \[Kappa]p \[Nu]^2)/(4 c^8 m r^4)+(111 G Sn u^4 \[Delta] \[Kappa]p \[Nu]^2)/(16 c^8 m r^4)-(15 G^2 Sn v^2 \[Delta] \[Kappa]p \[Nu]^2)/(8 c^8 r^5)+(3 G Sv u v^2 \[Delta] \[Kappa]p \[Nu]^2)/(4 c^8 m r^4)-(75 G Sn u^2 v^2 \[Delta] \[Kappa]p \[Nu]^2)/(16 c^8 m r^4)+(81 G Sn v^4 \[Delta] \[Kappa]p \[Nu]^2)/(16 c^8 m r^4)+(3 G Sv u^5 \[Delta] \[Kappa]p \[Nu]^2)/(8 c^8 m r^4 (u^2-v^2))-(3 G Sn u^6 \[Delta] \[Kappa]p \[Nu]^2)/(8 c^8 m r^4 (u^2-v^2))-(3 G Sv u^3 v^2 \[Delta] \[Kappa]p \[Nu]^2)/(8 c^8 m r^4 (u^2-v^2))+(3 G Sn u^4 v^2 \[Delta] \[Kappa]p \[Nu]^2)/(8 c^8 m r^4 (u^2-v^2))+(49 G^3 m \[CapitalSigma]n)/(4 c^8 r^6)+(905 G^2 u^2 \[CapitalSigma]n)/(8 c^8 r^5)-(3 G u^4 \[CapitalSigma]n)/(2 c^8 m r^4)-(715 G^2 v^2 \[CapitalSigma]n)/(16 c^8 r^5)-(23 G u^2 v^2 \[CapitalSigma]n)/(16 c^8 m r^4)+(15 G v^4 \[CapitalSigma]n)/(16 c^8 m r^4)-(67 G^2 u^4 \[CapitalSigma]n)/(4 c^8 r^5 (u^2-v^2))+(3 G u^6 \[CapitalSigma]n)/(2 c^8 m r^4 (u^2-v^2))+(67 G^2 u^2 v^2 \[CapitalSigma]n)/(4 c^8 r^5 (u^2-v^2))-(23 G u^4 v^2 \[CapitalSigma]n)/(8 c^8 m r^4 (u^2-v^2))+(11 G u^2 v^4 \[CapitalSigma]n)/(8 c^8 m r^4 (u^2-v^2))+(183 G^3 m \[Delta] \[Kappa]m \[CapitalSigma]n)/(4 c^8 r^6)-(89 G^2 u^2 \[Delta] \[Kappa]m \[CapitalSigma]n)/(4 c^8 r^5)-(3 G u^4 \[Delta] \[Kappa]m \[CapitalSigma]n)/(8 c^8 m r^4)-(45 G^2 v^2 \[Delta] \[Kappa]m \[CapitalSigma]n)/(8 c^8 r^5)-(79 G u^2 v^2 \[Delta] \[Kappa]m \[CapitalSigma]n)/(16 c^8 m r^4)+(15 G v^4 \[Delta] \[Kappa]m \[CapitalSigma]n)/(16 c^8 m r^4)+(G^2 u^4 \[Delta] \[Kappa]m \[CapitalSigma]n)/(2 c^8 r^5 (u^2-v^2))+(3 G u^6 \[Delta] \[Kappa]m \[CapitalSigma]n)/(8 c^8 m r^4 (u^2-v^2))-(G^2 u^2 v^2 \[Delta] \[Kappa]m \[CapitalSigma]n)/(2 c^8 r^5 (u^2-v^2))-(G u^4 v^2 \[Delta] \[Kappa]m \[CapitalSigma]n)/(8 c^8 m r^4 (u^2-v^2))-(G u^2 v^4 \[Delta] \[Kappa]m \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2))-(183 G^3 m \[Kappa]p \[CapitalSigma]n)/(4 c^8 r^6)+(89 G^2 u^2 \[Kappa]p \[CapitalSigma]n)/(4 c^8 r^5)+(3 G u^4 \[Kappa]p \[CapitalSigma]n)/(8 c^8 m r^4)+(45 G^2 v^2 \[Kappa]p \[CapitalSigma]n)/(8 c^8 r^5)+(79 G u^2 v^2 \[Kappa]p \[CapitalSigma]n)/(16 c^8 m r^4)-(15 G v^4 \[Kappa]p \[CapitalSigma]n)/(16 c^8 m r^4)-(G^2 u^4 \[Kappa]p \[CapitalSigma]n)/(2 c^8 r^5 (u^2-v^2))-(3 G u^6 \[Kappa]p \[CapitalSigma]n)/(8 c^8 m r^4 (u^2-v^2))+(G^2 u^2 v^2 \[Kappa]p \[CapitalSigma]n)/(2 c^8 r^5 (u^2-v^2))+(G u^4 v^2 \[Kappa]p \[CapitalSigma]n)/(8 c^8 m r^4 (u^2-v^2))+(G u^2 v^4 \[Kappa]p \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2))+(1053 G^3 m \[Nu] \[CapitalSigma]n)/(8 c^8 r^6)-(1033 G^2 u^2 \[Nu] \[CapitalSigma]n)/(8 c^8 r^5)+(153 G u^4 \[Nu] \[CapitalSigma]n)/(8 c^8 m r^4)+(1533 G^2 v^2 \[Nu] \[CapitalSigma]n)/(16 c^8 r^5)-(373 G u^2 v^2 \[Nu] \[CapitalSigma]n)/(16 c^8 m r^4)+(51 G v^4 \[Nu] \[CapitalSigma]n)/(16 c^8 m r^4)+(47 G^2 u^4 \[Nu] \[CapitalSigma]n)/(4 c^8 r^5 (u^2-v^2))-(6 G u^6 \[Nu] \[CapitalSigma]n)/(c^8 m r^4 (u^2-v^2))-(47 G^2 u^2 v^2 \[Nu] \[CapitalSigma]n)/(4 c^8 r^5 (u^2-v^2))+(107 G u^4 v^2 \[Nu] \[CapitalSigma]n)/(8 c^8 m r^4 (u^2-v^2))-(59 G u^2 v^4 \[Nu] \[CapitalSigma]n)/(8 c^8 m r^4 (u^2-v^2))+(115 G^3 m \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]n)/(8 c^8 r^6)+(152 G^2 u^2 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]n)/(c^8 r^5)-(111 G u^4 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]n)/(8 c^8 m r^4)-(41 G^2 v^2 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]n)/(c^8 r^5)+(21 G u^2 v^2 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]n)/(2 c^8 m r^4)+(27 G v^4 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]n)/(16 c^8 m r^4)-(97 G^2 u^4 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]n)/(8 c^8 r^5 (u^2-v^2))+(3 G u^6 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2))+(97 G^2 u^2 v^2 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]n)/(8 c^8 r^5 (u^2-v^2))-(3 G u^2 v^4 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2))+(617 G^3 m \[Kappa]p \[Nu] \[CapitalSigma]n)/(8 c^8 r^6)-(393 G^2 u^2 \[Kappa]p \[Nu] \[CapitalSigma]n)/(2 c^8 r^5)+(105 G u^4 \[Kappa]p \[Nu] \[CapitalSigma]n)/(8 c^8 m r^4)+(119 G^2 v^2 \[Kappa]p \[Nu] \[CapitalSigma]n)/(4 c^8 r^5)-(163 G u^2 v^2 \[Kappa]p \[Nu] \[CapitalSigma]n)/(8 c^8 m r^4)+(3 G v^4 \[Kappa]p \[Nu] \[CapitalSigma]n)/(16 c^8 m r^4)+(105 G^2 u^4 \[Kappa]p \[Nu] \[CapitalSigma]n)/(8 c^8 r^5 (u^2-v^2))-(105 G^2 u^2 v^2 \[Kappa]p \[Nu] \[CapitalSigma]n)/(8 c^8 r^5 (u^2-v^2))-(G u^4 v^2 \[Kappa]p \[Nu] \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2))+(G u^2 v^4 \[Kappa]p \[Nu] \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2))+(6537 G^3 m \[Nu]^2 \[CapitalSigma]n)/(56 c^8 r^6)-(2351 G^2 u^2 \[Nu]^2 \[CapitalSigma]n)/(8 c^8 r^5)-(471 G u^4 \[Nu]^2 \[CapitalSigma]n)/(2 c^8 m r^4)-(265 G^2 v^2 \[Nu]^2 \[CapitalSigma]n)/(16 c^8 r^5)+(2639 G u^2 v^2 \[Nu]^2 \[CapitalSigma]n)/(16 c^8 m r^4)-(201 G v^4 \[Nu]^2 \[CapitalSigma]n)/(16 c^8 m r^4)+(25 G^2 u^4 \[Nu]^2 \[CapitalSigma]n)/(c^8 r^5 (u^2-v^2))+(51 G u^6 \[Nu]^2 \[CapitalSigma]n)/(2 c^8 m r^4 (u^2-v^2))-(25 G^2 u^2 v^2 \[Nu]^2 \[CapitalSigma]n)/(c^8 r^5 (u^2-v^2))-(271 G u^4 v^2 \[Nu]^2 \[CapitalSigma]n)/(8 c^8 m r^4 (u^2-v^2))+(67 G u^2 v^4 \[Nu]^2 \[CapitalSigma]n)/(8 c^8 m r^4 (u^2-v^2))-(17 G^3 m \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(2 c^8 r^6)+(131 G^2 u^2 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(8 c^8 r^5)+(123 G u^4 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(16 c^8 m r^4)+(107 G^2 v^2 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(8 c^8 r^5)-(33 G u^2 v^2 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(16 c^8 m r^4)-(75 G v^4 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(16 c^8 m r^4)+(G^2 u^4 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(2 c^8 r^5 (u^2-v^2))-(9 G u^6 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(8 c^8 m r^4 (u^2-v^2))-(G^2 u^2 v^2 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(2 c^8 r^5 (u^2-v^2))+(3 G u^4 v^2 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(8 c^8 m r^4 (u^2-v^2))+(3 G u^2 v^4 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2))+(2809 G^3 m \[Kappa]p \[Nu]^2 \[CapitalSigma]n)/(28 c^8 r^6)+(2037 G^2 u^2 \[Kappa]p \[Nu]^2 \[CapitalSigma]n)/(8 c^8 r^5)-(579 G u^4 \[Kappa]p \[Nu]^2 \[CapitalSigma]n)/(16 c^8 m r^4)-(857 G^2 v^2 \[Kappa]p \[Nu]^2 \[CapitalSigma]n)/(8 c^8 r^5)+(211 G u^2 v^2 \[Kappa]p \[Nu]^2 \[CapitalSigma]n)/(16 c^8 m r^4)+(159 G v^4 \[Kappa]p \[Nu]^2 \[CapitalSigma]n)/(16 c^8 m r^4)-(99 G^2 u^4 \[Kappa]p \[Nu]^2 \[CapitalSigma]n)/(4 c^8 r^5 (u^2-v^2))+(27 G u^6 \[Kappa]p \[Nu]^2 \[CapitalSigma]n)/(8 c^8 m r^4 (u^2-v^2))+(99 G^2 u^2 v^2 \[Kappa]p \[Nu]^2 \[CapitalSigma]n)/(4 c^8 r^5 (u^2-v^2))-(5 G u^4 v^2 \[Kappa]p \[Nu]^2 \[CapitalSigma]n)/(8 c^8 m r^4 (u^2-v^2))-(11 G u^2 v^4 \[Kappa]p \[Nu]^2 \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2))+(3 G^2 u^2 \[Nu]^3 \[CapitalSigma]n)/(c^8 r^5)-(111 G u^4 \[Nu]^3 \[CapitalSigma]n)/(4 c^8 m r^4)+(15 G^2 v^2 \[Nu]^3 \[CapitalSigma]n)/(2 c^8 r^5)+(75 G u^2 v^2 \[Nu]^3 \[CapitalSigma]n)/(4 c^8 m r^4)-(81 G v^4 \[Nu]^3 \[CapitalSigma]n)/(4 c^8 m r^4)+(3 G u^6 \[Nu]^3 \[CapitalSigma]n)/(2 c^8 m r^4 (u^2-v^2))-(3 G u^4 v^2 \[Nu]^3 \[CapitalSigma]n)/(2 c^8 m r^4 (u^2-v^2))+(3 G^2 u^2 \[Kappa]p \[Nu]^3 \[CapitalSigma]n)/(2 c^8 r^5)-(111 G u^4 \[Kappa]p \[Nu]^3 \[CapitalSigma]n)/(8 c^8 m r^4)+(15 G^2 v^2 \[Kappa]p \[Nu]^3 \[CapitalSigma]n)/(4 c^8 r^5)+(75 G u^2 v^2 \[Kappa]p \[Nu]^3 \[CapitalSigma]n)/(8 c^8 m r^4)-(81 G v^4 \[Kappa]p \[Nu]^3 \[CapitalSigma]n)/(8 c^8 m r^4)+(3 G u^6 \[Kappa]p \[Nu]^3 \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2))-(3 G u^4 v^2 \[Kappa]p \[Nu]^3 \[CapitalSigma]n)/(4 c^8 m r^4 (u^2-v^2))-(51 G^2 u \[CapitalSigma]v)/(c^8 r^5)+(9 G u^3 \[CapitalSigma]v)/(c^8 m r^4)-(19 G u v^2 \[CapitalSigma]v)/(4 c^8 m r^4)+(67 G^2 u^3 \[CapitalSigma]v)/(4 c^8 r^5 (u^2-v^2))-(3 G u^5 \[CapitalSigma]v)/(2 c^8 m r^4 (u^2-v^2))-(67 G^2 u v^2 \[CapitalSigma]v)/(4 c^8 r^5 (u^2-v^2))+(23 G u^3 v^2 \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))-(11 G u v^4 \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))+(41 G^2 u \[Delta] \[Kappa]m \[CapitalSigma]v)/(4 c^8 r^5)+(9 G u^3 \[Delta] \[Kappa]m \[CapitalSigma]v)/(4 c^8 m r^4)+(G u v^2 \[Delta] \[Kappa]m \[CapitalSigma]v)/(c^8 m r^4)-(G^2 u^3 \[Delta] \[Kappa]m \[CapitalSigma]v)/(2 c^8 r^5 (u^2-v^2))-(3 G u^5 \[Delta] \[Kappa]m \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))+(G^2 u v^2 \[Delta] \[Kappa]m \[CapitalSigma]v)/(2 c^8 r^5 (u^2-v^2))+(G u^3 v^2 \[Delta] \[Kappa]m \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))+(G u v^4 \[Delta] \[Kappa]m \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2))-(41 G^2 u \[Kappa]p \[CapitalSigma]v)/(4 c^8 r^5)-(9 G u^3 \[Kappa]p \[CapitalSigma]v)/(4 c^8 m r^4)-(G u v^2 \[Kappa]p \[CapitalSigma]v)/(c^8 m r^4)+(G^2 u^3 \[Kappa]p \[CapitalSigma]v)/(2 c^8 r^5 (u^2-v^2))+(3 G u^5 \[Kappa]p \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))-(G^2 u v^2 \[Kappa]p \[CapitalSigma]v)/(2 c^8 r^5 (u^2-v^2))-(G u^3 v^2 \[Kappa]p \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))-(G u v^4 \[Kappa]p \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2))+(38 G^2 u \[Nu] \[CapitalSigma]v)/(c^8 r^5)-(36 G u^3 \[Nu] \[CapitalSigma]v)/(c^8 m r^4)+(109 G u v^2 \[Nu] \[CapitalSigma]v)/(4 c^8 m r^4)-(47 G^2 u^3 \[Nu] \[CapitalSigma]v)/(4 c^8 r^5 (u^2-v^2))+(6 G u^5 \[Nu] \[CapitalSigma]v)/(c^8 m r^4 (u^2-v^2))+(47 G^2 u v^2 \[Nu] \[CapitalSigma]v)/(4 c^8 r^5 (u^2-v^2))-(107 G u^3 v^2 \[Nu] \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))+(59 G u v^4 \[Nu] \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))-(509 G^2 u \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]v)/(8 c^8 r^5)+(9 G u^3 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]v)/(2 c^8 m r^4)-(3 G u v^2 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]v)/(2 c^8 m r^4)+(97 G^2 u^3 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]v)/(8 c^8 r^5 (u^2-v^2))-(3 G u^5 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2))-(97 G^2 u v^2 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]v)/(8 c^8 r^5 (u^2-v^2))+(3 G u v^4 \[Delta] \[Kappa]m \[Nu] \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2))+(673 G^2 u \[Kappa]p \[Nu] \[CapitalSigma]v)/(8 c^8 r^5)+(7 G u v^2 \[Kappa]p \[Nu] \[CapitalSigma]v)/(2 c^8 m r^4)-(105 G^2 u^3 \[Kappa]p \[Nu] \[CapitalSigma]v)/(8 c^8 r^5 (u^2-v^2))+(105 G^2 u v^2 \[Kappa]p \[Nu] \[CapitalSigma]v)/(8 c^8 r^5 (u^2-v^2))+(G u^3 v^2 \[Kappa]p \[Nu] \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2))-(G u v^4 \[Kappa]p \[Nu] \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2))+(629 G^2 u \[Nu]^2 \[CapitalSigma]v)/(4 c^8 r^5)+(153 G u^3 \[Nu]^2 \[CapitalSigma]v)/(c^8 m r^4)-(151 G u v^2 \[Nu]^2 \[CapitalSigma]v)/(2 c^8 m r^4)-(25 G^2 u^3 \[Nu]^2 \[CapitalSigma]v)/(c^8 r^5 (u^2-v^2))-(51 G u^5 \[Nu]^2 \[CapitalSigma]v)/(2 c^8 m r^4 (u^2-v^2))+(25 G^2 u v^2 \[Nu]^2 \[CapitalSigma]v)/(c^8 r^5 (u^2-v^2))+(271 G u^3 v^2 \[Nu]^2 \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))-(67 G u v^4 \[Nu]^2 \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))-(7 G^2 u \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]v)/(4 c^8 r^5)-(27 G u^3 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]v)/(4 c^8 m r^4)+(3 G u v^2 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]v)/(2 c^8 m r^4)-(G^2 u^3 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]v)/(2 c^8 r^5 (u^2-v^2))+(9 G u^5 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))+(G^2 u v^2 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]v)/(2 c^8 r^5 (u^2-v^2))-(3 G u^3 v^2 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))-(3 G u v^4 \[Delta] \[Kappa]m \[Nu]^2 \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2))-(110 G^2 u \[Kappa]p \[Nu]^2 \[CapitalSigma]v)/(c^8 r^5)+(81 G u^3 \[Kappa]p \[Nu]^2 \[CapitalSigma]v)/(4 c^8 m r^4)-(5 G u v^2 \[Kappa]p \[Nu]^2 \[CapitalSigma]v)/(2 c^8 m r^4)+(99 G^2 u^3 \[Kappa]p \[Nu]^2 \[CapitalSigma]v)/(4 c^8 r^5 (u^2-v^2))-(27 G u^5 \[Kappa]p \[Nu]^2 \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))-(99 G^2 u v^2 \[Kappa]p \[Nu]^2 \[CapitalSigma]v)/(4 c^8 r^5 (u^2-v^2))+(5 G u^3 v^2 \[Kappa]p \[Nu]^2 \[CapitalSigma]v)/(8 c^8 m r^4 (u^2-v^2))+(11 G u v^4 \[Kappa]p \[Nu]^2 \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2))+(3 G^2 u \[Nu]^3 \[CapitalSigma]v)/(c^8 r^5)+(9 G u^3 \[Nu]^3 \[CapitalSigma]v)/(c^8 m r^4)-(3 G u v^2 \[Nu]^3 \[CapitalSigma]v)/(c^8 m r^4)-(3 G u^5 \[Nu]^3 \[CapitalSigma]v)/(2 c^8 m r^4 (u^2-v^2))+(3 G u^3 v^2 \[Nu]^3 \[CapitalSigma]v)/(2 c^8 m r^4 (u^2-v^2))+(3 G^2 u \[Kappa]p \[Nu]^3 \[CapitalSigma]v)/(2 c^8 r^5)+(9 G u^3 \[Kappa]p \[Nu]^3 \[CapitalSigma]v)/(2 c^8 m r^4)-(3 G u v^2 \[Kappa]p \[Nu]^3 \[CapitalSigma]v)/(2 c^8 m r^4)-(3 G u^5 \[Kappa]p \[Nu]^3 \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2))+(3 G u^3 v^2 \[Kappa]p \[Nu]^3 \[CapitalSigma]v)/(4 c^8 m r^4 (u^2-v^2))) \[CapitalSigma][i]


(* ::Subsection:: *)
(*SSS part*)


aSSS[i]=aSSSAtLO[i]


(* ::Subsubsection:: *)
(*LO (3.5 PN)*)


aSSSAtLO[i]= (-((15 G S^2 Snv)/(2 c^7 m^2 r^5))+(105 G Sn^2 Snv)/(2 c^7 m^2 r^5)-(75 G Snv S\[CapitalSigma] \[Kappa]m)/(2 c^7 m^2 r^5)+(45 G S^2 Snv \[Kappa]p)/(4 c^7 m^2 r^5)-(315 G Sn^2 Snv \[Kappa]p)/(4 c^7 m^2 r^5)+(15 G Snv S\[CapitalSigma] \[Delta] \[Kappa]p)/(c^7 m^2 r^5)-(5 G Snv S\[CapitalSigma] \[Lambda]m)/(c^7 m^2 r^5)+(5 G S^2 Snv \[Lambda]p)/(c^7 m^2 r^5)-(35 G Sn^2 Snv \[Lambda]p)/(c^7 m^2 r^5)+(5 G Snv S\[CapitalSigma] \[Delta] \[Lambda]p)/(c^7 m^2 r^5)+(15 G Snv \[CapitalSigma]^2)/(2 c^7 m^2 r^5)-(165 G Snv \[Delta] \[Kappa]m \[CapitalSigma]^2)/(8 c^7 m^2 r^5)+(165 G Snv \[Kappa]p \[CapitalSigma]^2)/(8 c^7 m^2 r^5)-(5 G Snv \[Delta] \[Lambda]m \[CapitalSigma]^2)/(2 c^7 m^2 r^5)+(5 G Snv \[Lambda]p \[CapitalSigma]^2)/(2 c^7 m^2 r^5)-(15 G Snv \[Nu] \[CapitalSigma]^2)/(2 c^7 m^2 r^5)-(75 G Snv \[Kappa]p \[Nu] \[CapitalSigma]^2)/(4 c^7 m^2 r^5)-(5 G Snv \[Lambda]p \[Nu] \[CapitalSigma]^2)/(c^7 m^2 r^5)+(105 G Sn Snv \[Delta] \[CapitalSigma]n)/(2 c^7 m^2 r^5)+(6 G Snv Sv u^5 \[Delta] \[CapitalSigma]n)/(c^7 m^2 r^5 (u^2-v^2)^3)-(6 G Snv Sv u v^4 \[Delta] \[CapitalSigma]n)/(c^7 m^2 r^5 (u^2-v^2)^3)-(3 G^2 Sn Snv u^2 \[Delta] \[CapitalSigma]n)/(2 c^7 m r^6 (u^2-v^2)^2)-(21 G Snv Sv u^3 \[Delta] \[CapitalSigma]n)/(2 c^7 m^2 r^5 (u^2-v^2)^2)-(3 G^2 Sn Snv v^2 \[Delta] \[CapitalSigma]n)/(2 c^7 m r^6 (u^2-v^2)^2)-(15 G Snv Sv u v^2 \[Delta] \[CapitalSigma]n)/(2 c^7 m^2 r^5 (u^2-v^2)^2)-(21 G Snv Sv u \[Delta] \[CapitalSigma]n)/(2 c^7 m^2 r^5 (u^2-v^2))+(315 G Sn Snv \[Kappa]m \[CapitalSigma]n)/(4 c^7 m^2 r^5)-(21 G Snv Sv u^5 \[Kappa]m \[CapitalSigma]n)/(c^7 m^2 r^5 (u^2-v^2)^3)+(21 G Snv Sv u v^4 \[Kappa]m \[CapitalSigma]n)/(c^7 m^2 r^5 (u^2-v^2)^3)+(21 G^2 Sn Snv u^2 \[Kappa]m \[CapitalSigma]n)/(4 c^7 m r^6 (u^2-v^2)^2)+(147 G Snv Sv u^3 \[Kappa]m \[CapitalSigma]n)/(4 c^7 m^2 r^5 (u^2-v^2)^2)+(21 G^2 Sn Snv v^2 \[Kappa]m \[CapitalSigma]n)/(4 c^7 m r^6 (u^2-v^2)^2)+(105 G Snv Sv u v^2 \[Kappa]m \[CapitalSigma]n)/(4 c^7 m^2 r^5 (u^2-v^2)^2)+(147 G Snv Sv u \[Kappa]m \[CapitalSigma]n)/(4 c^7 m^2 r^5 (u^2-v^2))-(315 G Sn Snv \[Delta] \[Kappa]p \[CapitalSigma]n)/(4 c^7 m^2 r^5)+(3 G Snv Sv u^5 \[Delta] \[Kappa]p \[CapitalSigma]n)/(c^7 m^2 r^5 (u^2-v^2)^3)-(3 G Snv Sv u v^4 \[Delta] \[Kappa]p \[CapitalSigma]n)/(c^7 m^2 r^5 (u^2-v^2)^3)-(3 G^2 Sn Snv u^2 \[Delta] \[Kappa]p \[CapitalSigma]n)/(4 c^7 m r^6 (u^2-v^2)^2)-(21 G Snv Sv u^3 \[Delta] \[Kappa]p \[CapitalSigma]n)/(4 c^7 m^2 r^5 (u^2-v^2)^2)-(3 G^2 Sn Snv v^2 \[Delta] \[Kappa]p \[CapitalSigma]n)/(4 c^7 m r^6 (u^2-v^2)^2)-(15 G Snv Sv u v^2 \[Delta] \[Kappa]p \[CapitalSigma]n)/(4 c^7 m^2 r^5 (u^2-v^2)^2)-(21 G Snv Sv u \[Delta] \[Kappa]p \[CapitalSigma]n)/(4 c^7 m^2 r^5 (u^2-v^2))+(35 G Sn Snv \[Lambda]m \[CapitalSigma]n)/(c^7 m^2 r^5)-(35 G Sn Snv \[Delta] \[Lambda]p \[CapitalSigma]n)/(c^7 m^2 r^5)-(3 G^2 Snv u^2 \[CapitalSigma]n^2)/(2 c^7 m r^6 (u^2-v^2)^2)-(3 G^2 Snv v^2 \[CapitalSigma]n^2)/(2 c^7 m r^6 (u^2-v^2)^2)+(315 G Snv \[Delta] \[Kappa]m \[CapitalSigma]n^2)/(8 c^7 m^2 r^5)+(3 G^2 Snv u^2 \[Delta] \[Kappa]m \[CapitalSigma]n^2)/(c^7 m r^6 (u^2-v^2)^2)+(3 G^2 Snv v^2 \[Delta] \[Kappa]m \[CapitalSigma]n^2)/(c^7 m r^6 (u^2-v^2)^2)-(315 G Snv \[Kappa]p \[CapitalSigma]n^2)/(8 c^7 m^2 r^5)-(3 G^2 Snv u^2 \[Kappa]p \[CapitalSigma]n^2)/(c^7 m r^6 (u^2-v^2)^2)-(3 G^2 Snv v^2 \[Kappa]p \[CapitalSigma]n^2)/(c^7 m r^6 (u^2-v^2)^2)+(35 G Snv \[Delta] \[Lambda]m \[CapitalSigma]n^2)/(2 c^7 m^2 r^5)-(35 G Snv \[Lambda]p \[CapitalSigma]n^2)/(2 c^7 m^2 r^5)-(105 G Snv \[Nu] \[CapitalSigma]n^2)/(2 c^7 m^2 r^5)+(3 G^2 Snv u^2 \[Nu] \[CapitalSigma]n^2)/(c^7 m r^6 (u^2-v^2)^2)+(3 G^2 Snv v^2 \[Nu] \[CapitalSigma]n^2)/(c^7 m r^6 (u^2-v^2)^2)+(315 G Snv \[Kappa]p \[Nu] \[CapitalSigma]n^2)/(4 c^7 m^2 r^5)+(3 G^2 Snv u^2 \[Kappa]p \[Nu] \[CapitalSigma]n^2)/(2 c^7 m r^6 (u^2-v^2)^2)+(3 G^2 Snv v^2 \[Kappa]p \[Nu] \[CapitalSigma]n^2)/(2 c^7 m r^6 (u^2-v^2)^2)+(35 G Snv \[Lambda]p \[Nu] \[CapitalSigma]n^2)/(c^7 m^2 r^5)-(15 G S\[CapitalSigma] \[CapitalSigma]nv)/(c^7 m^2 r^5)-(15 G S^2 \[Delta] \[CapitalSigma]nv)/(c^7 m^2 r^5)+(105 G Sn^2 \[Delta] \[CapitalSigma]nv)/(2 c^7 m^2 r^5)+(12 G Sv^2 u^4 \[Delta] \[CapitalSigma]nv)/(c^7 m^2 r^5 (u^2-v^2)^3)-(6 G Sn Sv u^5 \[Delta] \[CapitalSigma]nv)/(c^7 m^2 r^5 (u^2-v^2)^3)-(12 G Sv^2 u^2 v^2 \[Delta] \[CapitalSigma]nv)/(c^7 m^2 r^5 (u^2-v^2)^3)+(6 G Sn Sv u v^4 \[Delta] \[CapitalSigma]nv)/(c^7 m^2 r^5 (u^2-v^2)^3)-(3 G^2 Sn Sv u \[Delta] \[CapitalSigma]nv)/(c^7 m r^6 (u^2-v^2)^2)+(3 G^2 Sn^2 u^2 \[Delta] \[CapitalSigma]nv)/(2 c^7 m r^6 (u^2-v^2)^2)-(39 G Sv^2 u^2 \[Delta] \[CapitalSigma]nv)/(2 c^7 m^2 r^5 (u^2-v^2)^2)+(21 G Sn Sv u^3 \[Delta] \[CapitalSigma]nv)/(2 c^7 m^2 r^5 (u^2-v^2)^2)+(3 G^2 Sn^2 v^2 \[Delta] \[CapitalSigma]nv)/(2 c^7 m r^6 (u^2-v^2)^2)+(3 G Sv^2 v^2 \[Delta] \[CapitalSigma]nv)/(2 c^7 m^2 r^5 (u^2-v^2)^2)+(15 G Sn Sv u v^2 \[Delta] \[CapitalSigma]nv)/(2 c^7 m^2 r^5 (u^2-v^2)^2)-(15 G Sv^2 \[Delta] \[CapitalSigma]nv)/(2 c^7 m^2 r^5 (u^2-v^2))+(21 G Sn Sv u \[Delta] \[CapitalSigma]nv)/(2 c^7 m^2 r^5 (u^2-v^2))+(135 G S^2 \[Kappa]m \[CapitalSigma]nv)/(4 c^7 m^2 r^5)-(105 G Sn^2 \[Kappa]m \[CapitalSigma]nv)/(2 c^7 m^2 r^5)-(42 G Sv^2 u^4 \[Kappa]m \[CapitalSigma]nv)/(c^7 m^2 r^5 (u^2-v^2)^3)+(21 G Sn Sv u^5 \[Kappa]m \[CapitalSigma]nv)/(c^7 m^2 r^5 (u^2-v^2)^3)+(42 G Sv^2 u^2 v^2 \[Kappa]m \[CapitalSigma]nv)/(c^7 m^2 r^5 (u^2-v^2)^3)-(21 G Sn Sv u v^4 \[Kappa]m \[CapitalSigma]nv)/(c^7 m^2 r^5 (u^2-v^2)^3)+(21 G^2 Sn Sv u \[Kappa]m \[CapitalSigma]nv)/(2 c^7 m r^6 (u^2-v^2)^2)-(21 G^2 Sn^2 u^2 \[Kappa]m \[CapitalSigma]nv)/(4 c^7 m r^6 (u^2-v^2)^2)+(273 G Sv^2 u^2 \[Kappa]m \[CapitalSigma]nv)/(4 c^7 m^2 r^5 (u^2-v^2)^2)-(147 G Sn Sv u^3 \[Kappa]m \[CapitalSigma]nv)/(4 c^7 m^2 r^5 (u^2-v^2)^2)-(21 G^2 Sn^2 v^2 \[Kappa]m \[CapitalSigma]nv)/(4 c^7 m r^6 (u^2-v^2)^2)-(21 G Sv^2 v^2 \[Kappa]m \[CapitalSigma]nv)/(4 c^7 m^2 r^5 (u^2-v^2)^2)-(105 G Sn Sv u v^2 \[Kappa]m \[CapitalSigma]nv)/(4 c^7 m^2 r^5 (u^2-v^2)^2)+(105 G Sv^2 \[Kappa]m \[CapitalSigma]nv)/(4 c^7 m^2 r^5 (u^2-v^2))-(147 G Sn Sv u \[Kappa]m \[CapitalSigma]nv)/(4 c^7 m^2 r^5 (u^2-v^2))+(75 G S\[CapitalSigma] \[Delta] \[Kappa]m \[CapitalSigma]nv)/(4 c^7 m^2 r^5)-(75 G S\[CapitalSigma] \[Kappa]p \[CapitalSigma]nv)/(4 c^7 m^2 r^5)-(105 G Sn^2 \[Delta] \[Kappa]p \[CapitalSigma]nv)/(4 c^7 m^2 r^5)+(6 G Sv^2 u^4 \[Delta] \[Kappa]p \[CapitalSigma]nv)/(c^7 m^2 r^5 (u^2-v^2)^3)-(3 G Sn Sv u^5 \[Delta] \[Kappa]p \[CapitalSigma]nv)/(c^7 m^2 r^5 (u^2-v^2)^3)-(6 G Sv^2 u^2 v^2 \[Delta] \[Kappa]p \[CapitalSigma]nv)/(c^7 m^2 r^5 (u^2-v^2)^3)+(3 G Sn Sv u v^4 \[Delta] \[Kappa]p \[CapitalSigma]nv)/(c^7 m^2 r^5 (u^2-v^2)^3)-(3 G^2 Sn Sv u \[Delta] \[Kappa]p \[CapitalSigma]nv)/(2 c^7 m r^6 (u^2-v^2)^2)+(3 G^2 Sn^2 u^2 \[Delta] \[Kappa]p \[CapitalSigma]nv)/(4 c^7 m r^6 (u^2-v^2)^2)-(39 G Sv^2 u^2 \[Delta] \[Kappa]p \[CapitalSigma]nv)/(4 c^7 m^2 r^5 (u^2-v^2)^2)+(21 G Sn Sv u^3 \[Delta] \[Kappa]p \[CapitalSigma]nv)/(4 c^7 m^2 r^5 (u^2-v^2)^2)+(3 G^2 Sn^2 v^2 \[Delta] \[Kappa]p \[CapitalSigma]nv)/(4 c^7 m r^6 (u^2-v^2)^2)+(3 G Sv^2 v^2 \[Delta] \[Kappa]p \[CapitalSigma]nv)/(4 c^7 m^2 r^5 (u^2-v^2)^2)+(15 G Sn Sv u v^2 \[Delta] \[Kappa]p \[CapitalSigma]nv)/(4 c^7 m^2 r^5 (u^2-v^2)^2)-(15 G Sv^2 \[Delta] \[Kappa]p \[CapitalSigma]nv)/(4 c^7 m^2 r^5 (u^2-v^2))+(21 G Sn Sv u \[Delta] \[Kappa]p \[CapitalSigma]nv)/(4 c^7 m^2 r^5 (u^2-v^2))-(5 G S^2 \[Lambda]m \[CapitalSigma]nv)/(2 c^7 m^2 r^5)+(35 G Sn^2 \[Lambda]m \[CapitalSigma]nv)/(2 c^7 m^2 r^5)-(5 G S\[CapitalSigma] \[Delta] \[Lambda]m \[CapitalSigma]nv)/(c^7 m^2 r^5)+(5 G S\[CapitalSigma] \[Lambda]p \[CapitalSigma]nv)/(c^7 m^2 r^5)+(5 G S^2 \[Delta] \[Lambda]p \[CapitalSigma]nv)/(2 c^7 m^2 r^5)-(35 G Sn^2 \[Delta] \[Lambda]p \[CapitalSigma]nv)/(2 c^7 m^2 r^5)+(45 G S\[CapitalSigma] \[Nu] \[CapitalSigma]nv)/(c^7 m^2 r^5)-(15 G S\[CapitalSigma] \[Kappa]p \[Nu] \[CapitalSigma]nv)/(2 c^7 m^2 r^5)-(10 G S\[CapitalSigma] \[Lambda]p \[Nu] \[CapitalSigma]nv)/(c^7 m^2 r^5)+(15 G \[Kappa]m \[CapitalSigma]^2 \[CapitalSigma]nv)/(8 c^7 m^2 r^5)-(15 G \[Delta] \[Kappa]p \[CapitalSigma]^2 \[CapitalSigma]nv)/(8 c^7 m^2 r^5)-(5 G \[Lambda]m \[CapitalSigma]^2 \[CapitalSigma]nv)/(2 c^7 m^2 r^5)+(5 G \[Delta] \[Lambda]p \[CapitalSigma]^2 \[CapitalSigma]nv)/(2 c^7 m^2 r^5)+(15 G \[Delta] \[Nu] \[CapitalSigma]^2 \[CapitalSigma]nv)/(2 c^7 m^2 r^5)-(15 G \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]^2 \[CapitalSigma]nv)/(4 c^7 m^2 r^5)+(15 G \[Lambda]m \[Nu] \[CapitalSigma]^2 \[CapitalSigma]nv)/(2 c^7 m^2 r^5)-(5 G \[Delta] \[Lambda]p \[Nu] \[CapitalSigma]^2 \[CapitalSigma]nv)/(2 c^7 m^2 r^5)+(105 G Sn \[CapitalSigma]n \[CapitalSigma]nv)/(2 c^7 m^2 r^5)-(3 G^2 Sv u \[CapitalSigma]n \[CapitalSigma]nv)/(c^7 m r^6 (u^2-v^2)^2)+(3 G^2 Sn u^2 \[CapitalSigma]n \[CapitalSigma]nv)/(2 c^7 m r^6 (u^2-v^2)^2)+(3 G^2 Sn v^2 \[CapitalSigma]n \[CapitalSigma]nv)/(2 c^7 m r^6 (u^2-v^2)^2)-(105 G Sn \[Delta] \[Kappa]m \[CapitalSigma]n \[CapitalSigma]nv)/(4 c^7 m^2 r^5)+(6 G^2 Sv u \[Delta] \[Kappa]m \[CapitalSigma]n \[CapitalSigma]nv)/(c^7 m r^6 (u^2-v^2)^2)-(3 G^2 Sn u^2 \[Delta] \[Kappa]m \[CapitalSigma]n \[CapitalSigma]nv)/(c^7 m r^6 (u^2-v^2)^2)-(3 G^2 Sn v^2 \[Delta] \[Kappa]m \[CapitalSigma]n \[CapitalSigma]nv)/(c^7 m r^6 (u^2-v^2)^2)+(105 G Sn \[Kappa]p \[CapitalSigma]n \[CapitalSigma]nv)/(4 c^7 m^2 r^5)-(6 G^2 Sv u \[Kappa]p \[CapitalSigma]n \[CapitalSigma]nv)/(c^7 m r^6 (u^2-v^2)^2)+(3 G^2 Sn u^2 \[Kappa]p \[CapitalSigma]n \[CapitalSigma]nv)/(c^7 m r^6 (u^2-v^2)^2)+(3 G^2 Sn v^2 \[Kappa]p \[CapitalSigma]n \[CapitalSigma]nv)/(c^7 m r^6 (u^2-v^2)^2)+(35 G Sn \[Delta] \[Lambda]m \[CapitalSigma]n \[CapitalSigma]nv)/(c^7 m^2 r^5)-(35 G Sn \[Lambda]p \[CapitalSigma]n \[CapitalSigma]nv)/(c^7 m^2 r^5)-(210 G Sn \[Nu] \[CapitalSigma]n \[CapitalSigma]nv)/(c^7 m^2 r^5)+(6 G^2 Sv u \[Nu] \[CapitalSigma]n \[CapitalSigma]nv)/(c^7 m r^6 (u^2-v^2)^2)-(3 G^2 Sn u^2 \[Nu] \[CapitalSigma]n \[CapitalSigma]nv)/(c^7 m r^6 (u^2-v^2)^2)-(3 G^2 Sn v^2 \[Nu] \[CapitalSigma]n \[CapitalSigma]nv)/(c^7 m r^6 (u^2-v^2)^2)+(105 G Sn \[Kappa]p \[Nu] \[CapitalSigma]n \[CapitalSigma]nv)/(c^7 m^2 r^5)+(3 G^2 Sv u \[Kappa]p \[Nu] \[CapitalSigma]n \[CapitalSigma]nv)/(c^7 m r^6 (u^2-v^2)^2)-(3 G^2 Sn u^2 \[Kappa]p \[Nu] \[CapitalSigma]n \[CapitalSigma]nv)/(2 c^7 m r^6 (u^2-v^2)^2)-(3 G^2 Sn v^2 \[Kappa]p \[Nu] \[CapitalSigma]n \[CapitalSigma]nv)/(2 c^7 m r^6 (u^2-v^2)^2)+(70 G Sn \[Lambda]p \[Nu] \[CapitalSigma]n \[CapitalSigma]nv)/(c^7 m^2 r^5)-(105 G \[Kappa]m \[CapitalSigma]n^2 \[CapitalSigma]nv)/(8 c^7 m^2 r^5)+(105 G \[Delta] \[Kappa]p \[CapitalSigma]n^2 \[CapitalSigma]nv)/(8 c^7 m^2 r^5)+(35 G \[Lambda]m \[CapitalSigma]n^2 \[CapitalSigma]nv)/(2 c^7 m^2 r^5)-(35 G \[Delta] \[Lambda]p \[CapitalSigma]n^2 \[CapitalSigma]nv)/(2 c^7 m^2 r^5)-(105 G \[Delta] \[Nu] \[CapitalSigma]n^2 \[CapitalSigma]nv)/(2 c^7 m^2 r^5)+(105 G \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n^2 \[CapitalSigma]nv)/(4 c^7 m^2 r^5)-(105 G \[Lambda]m \[Nu] \[CapitalSigma]n^2 \[CapitalSigma]nv)/(2 c^7 m^2 r^5)+(35 G \[Delta] \[Lambda]p \[Nu] \[CapitalSigma]n^2 \[CapitalSigma]nv)/(2 c^7 m^2 r^5)-(12 G Snv Sv u^4 \[Delta] \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^3)+(12 G Snv Sv u^2 v^2 \[Delta] \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^3)+(3 G^2 Sn Snv u \[Delta] \[CapitalSigma]v)/(c^7 m r^6 (u^2-v^2)^2)+(39 G Snv Sv u^2 \[Delta] \[CapitalSigma]v)/(2 c^7 m^2 r^5 (u^2-v^2)^2)-(3 G Snv Sv v^2 \[Delta] \[CapitalSigma]v)/(2 c^7 m^2 r^5 (u^2-v^2)^2)+(15 G Snv Sv \[Delta] \[CapitalSigma]v)/(2 c^7 m^2 r^5 (u^2-v^2))+(42 G Snv Sv u^4 \[Kappa]m \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^3)-(42 G Snv Sv u^2 v^2 \[Kappa]m \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^3)-(21 G^2 Sn Snv u \[Kappa]m \[CapitalSigma]v)/(2 c^7 m r^6 (u^2-v^2)^2)-(273 G Snv Sv u^2 \[Kappa]m \[CapitalSigma]v)/(4 c^7 m^2 r^5 (u^2-v^2)^2)+(21 G Snv Sv v^2 \[Kappa]m \[CapitalSigma]v)/(4 c^7 m^2 r^5 (u^2-v^2)^2)-(105 G Snv Sv \[Kappa]m \[CapitalSigma]v)/(4 c^7 m^2 r^5 (u^2-v^2))-(6 G Snv Sv u^4 \[Delta] \[Kappa]p \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^3)+(6 G Snv Sv u^2 v^2 \[Delta] \[Kappa]p \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^3)+(3 G^2 Sn Snv u \[Delta] \[Kappa]p \[CapitalSigma]v)/(2 c^7 m r^6 (u^2-v^2)^2)+(39 G Snv Sv u^2 \[Delta] \[Kappa]p \[CapitalSigma]v)/(4 c^7 m^2 r^5 (u^2-v^2)^2)-(3 G Snv Sv v^2 \[Delta] \[Kappa]p \[CapitalSigma]v)/(4 c^7 m^2 r^5 (u^2-v^2)^2)+(15 G Snv Sv \[Delta] \[Kappa]p \[CapitalSigma]v)/(4 c^7 m^2 r^5 (u^2-v^2))+(6 G Snv u^5 \[CapitalSigma]n \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^3)-(6 G Snv u v^4 \[CapitalSigma]n \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^3)+(3 G^2 Snv u \[CapitalSigma]n \[CapitalSigma]v)/(c^7 m r^6 (u^2-v^2)^2)-(21 G Snv u^3 \[CapitalSigma]n \[CapitalSigma]v)/(2 c^7 m^2 r^5 (u^2-v^2)^2)-(15 G Snv u v^2 \[CapitalSigma]n \[CapitalSigma]v)/(2 c^7 m^2 r^5 (u^2-v^2)^2)-(21 G Snv u \[CapitalSigma]n \[CapitalSigma]v)/(2 c^7 m^2 r^5 (u^2-v^2))-(12 G Snv u^5 \[Delta] \[Kappa]m \[CapitalSigma]n \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^3)+(12 G Snv u v^4 \[Delta] \[Kappa]m \[CapitalSigma]n \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^3)-(6 G^2 Snv u \[Delta] \[Kappa]m \[CapitalSigma]n \[CapitalSigma]v)/(c^7 m r^6 (u^2-v^2)^2)+(21 G Snv u^3 \[Delta] \[Kappa]m \[CapitalSigma]n \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^2)+(15 G Snv u v^2 \[Delta] \[Kappa]m \[CapitalSigma]n \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^2)+(21 G Snv u \[Delta] \[Kappa]m \[CapitalSigma]n \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2))+(12 G Snv u^5 \[Kappa]p \[CapitalSigma]n \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^3)-(12 G Snv u v^4 \[Kappa]p \[CapitalSigma]n \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^3)+(6 G^2 Snv u \[Kappa]p \[CapitalSigma]n \[CapitalSigma]v)/(c^7 m r^6 (u^2-v^2)^2)-(21 G Snv u^3 \[Kappa]p \[CapitalSigma]n \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^2)-(15 G Snv u v^2 \[Kappa]p \[CapitalSigma]n \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^2)-(21 G Snv u \[Kappa]p \[CapitalSigma]n \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2))-(12 G Snv u^5 \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^3)+(12 G Snv u v^4 \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^3)-(6 G^2 Snv u \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(c^7 m r^6 (u^2-v^2)^2)+(21 G Snv u^3 \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^2)+(15 G Snv u v^2 \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^2)+(21 G Snv u \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2))-(6 G Snv u^5 \[Kappa]p \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^3)+(6 G Snv u v^4 \[Kappa]p \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^3)-(3 G^2 Snv u \[Kappa]p \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(c^7 m r^6 (u^2-v^2)^2)+(21 G Snv u^3 \[Kappa]p \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(2 c^7 m^2 r^5 (u^2-v^2)^2)+(15 G Snv u v^2 \[Kappa]p \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(2 c^7 m^2 r^5 (u^2-v^2)^2)+(21 G Snv u \[Kappa]p \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(2 c^7 m^2 r^5 (u^2-v^2))+(12 G Sv u^4 \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^3)-(6 G Sn u^5 \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^3)-(12 G Sv u^2 v^2 \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^3)+(6 G Sn u v^4 \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^3)-(39 G Sv u^2 \[CapitalSigma]nv \[CapitalSigma]v)/(2 c^7 m^2 r^5 (u^2-v^2)^2)+(21 G Sn u^3 \[CapitalSigma]nv \[CapitalSigma]v)/(2 c^7 m^2 r^5 (u^2-v^2)^2)+(3 G Sv v^2 \[CapitalSigma]nv \[CapitalSigma]v)/(2 c^7 m^2 r^5 (u^2-v^2)^2)+(15 G Sn u v^2 \[CapitalSigma]nv \[CapitalSigma]v)/(2 c^7 m^2 r^5 (u^2-v^2)^2)-(15 G Sv \[CapitalSigma]nv \[CapitalSigma]v)/(2 c^7 m^2 r^5 (u^2-v^2))+(21 G Sn u \[CapitalSigma]nv \[CapitalSigma]v)/(2 c^7 m^2 r^5 (u^2-v^2))-(24 G Sv u^4 \[Delta] \[Kappa]m \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^3)+(12 G Sn u^5 \[Delta] \[Kappa]m \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^3)+(24 G Sv u^2 v^2 \[Delta] \[Kappa]m \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^3)-(12 G Sn u v^4 \[Delta] \[Kappa]m \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^3)+(39 G Sv u^2 \[Delta] \[Kappa]m \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^2)-(21 G Sn u^3 \[Delta] \[Kappa]m \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^2)-(3 G Sv v^2 \[Delta] \[Kappa]m \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^2)-(15 G Sn u v^2 \[Delta] \[Kappa]m \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^2)+(15 G Sv \[Delta] \[Kappa]m \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2))-(21 G Sn u \[Delta] \[Kappa]m \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2))+(24 G Sv u^4 \[Kappa]p \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^3)-(12 G Sn u^5 \[Kappa]p \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^3)-(24 G Sv u^2 v^2 \[Kappa]p \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^3)+(12 G Sn u v^4 \[Kappa]p \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^3)-(39 G Sv u^2 \[Kappa]p \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^2)+(21 G Sn u^3 \[Kappa]p \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^2)+(3 G Sv v^2 \[Kappa]p \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^2)+(15 G Sn u v^2 \[Kappa]p \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^2)-(15 G Sv \[Kappa]p \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2))+(21 G Sn u \[Kappa]p \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2))-(24 G Sv u^4 \[Nu] \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^3)+(12 G Sn u^5 \[Nu] \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^3)+(24 G Sv u^2 v^2 \[Nu] \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^3)-(12 G Sn u v^4 \[Nu] \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^3)+(39 G Sv u^2 \[Nu] \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^2)-(21 G Sn u^3 \[Nu] \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^2)-(3 G Sv v^2 \[Nu] \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^2)-(15 G Sn u v^2 \[Nu] \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^2)+(15 G Sv \[Nu] \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2))-(21 G Sn u \[Nu] \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2))-(12 G Sv u^4 \[Kappa]p \[Nu] \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^3)+(6 G Sn u^5 \[Kappa]p \[Nu] \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^3)+(12 G Sv u^2 v^2 \[Kappa]p \[Nu] \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^3)-(6 G Sn u v^4 \[Kappa]p \[Nu] \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^3)+(39 G Sv u^2 \[Kappa]p \[Nu] \[CapitalSigma]nv \[CapitalSigma]v)/(2 c^7 m^2 r^5 (u^2-v^2)^2)-(21 G Sn u^3 \[Kappa]p \[Nu] \[CapitalSigma]nv \[CapitalSigma]v)/(2 c^7 m^2 r^5 (u^2-v^2)^2)-(3 G Sv v^2 \[Kappa]p \[Nu] \[CapitalSigma]nv \[CapitalSigma]v)/(2 c^7 m^2 r^5 (u^2-v^2)^2)-(15 G Sn u v^2 \[Kappa]p \[Nu] \[CapitalSigma]nv \[CapitalSigma]v)/(2 c^7 m^2 r^5 (u^2-v^2)^2)+(15 G Sv \[Kappa]p \[Nu] \[CapitalSigma]nv \[CapitalSigma]v)/(2 c^7 m^2 r^5 (u^2-v^2))-(21 G Sn u \[Kappa]p \[Nu] \[CapitalSigma]nv \[CapitalSigma]v)/(2 c^7 m^2 r^5 (u^2-v^2))-(12 G Snv u^4 \[CapitalSigma]v^2)/(c^7 m^2 r^5 (u^2-v^2)^3)+(12 G Snv u^2 v^2 \[CapitalSigma]v^2)/(c^7 m^2 r^5 (u^2-v^2)^3)+(39 G Snv u^2 \[CapitalSigma]v^2)/(2 c^7 m^2 r^5 (u^2-v^2)^2)-(3 G Snv v^2 \[CapitalSigma]v^2)/(2 c^7 m^2 r^5 (u^2-v^2)^2)+(15 G Snv \[CapitalSigma]v^2)/(2 c^7 m^2 r^5 (u^2-v^2))+(24 G Snv u^4 \[Delta] \[Kappa]m \[CapitalSigma]v^2)/(c^7 m^2 r^5 (u^2-v^2)^3)-(24 G Snv u^2 v^2 \[Delta] \[Kappa]m \[CapitalSigma]v^2)/(c^7 m^2 r^5 (u^2-v^2)^3)-(39 G Snv u^2 \[Delta] \[Kappa]m \[CapitalSigma]v^2)/(c^7 m^2 r^5 (u^2-v^2)^2)+(3 G Snv v^2 \[Delta] \[Kappa]m \[CapitalSigma]v^2)/(c^7 m^2 r^5 (u^2-v^2)^2)-(15 G Snv \[Delta] \[Kappa]m \[CapitalSigma]v^2)/(c^7 m^2 r^5 (u^2-v^2))-(24 G Snv u^4 \[Kappa]p \[CapitalSigma]v^2)/(c^7 m^2 r^5 (u^2-v^2)^3)+(24 G Snv u^2 v^2 \[Kappa]p \[CapitalSigma]v^2)/(c^7 m^2 r^5 (u^2-v^2)^3)+(39 G Snv u^2 \[Kappa]p \[CapitalSigma]v^2)/(c^7 m^2 r^5 (u^2-v^2)^2)-(3 G Snv v^2 \[Kappa]p \[CapitalSigma]v^2)/(c^7 m^2 r^5 (u^2-v^2)^2)+(15 G Snv \[Kappa]p \[CapitalSigma]v^2)/(c^7 m^2 r^5 (u^2-v^2))+(24 G Snv u^4 \[Nu] \[CapitalSigma]v^2)/(c^7 m^2 r^5 (u^2-v^2)^3)-(24 G Snv u^2 v^2 \[Nu] \[CapitalSigma]v^2)/(c^7 m^2 r^5 (u^2-v^2)^3)-(39 G Snv u^2 \[Nu] \[CapitalSigma]v^2)/(c^7 m^2 r^5 (u^2-v^2)^2)+(3 G Snv v^2 \[Nu] \[CapitalSigma]v^2)/(c^7 m^2 r^5 (u^2-v^2)^2)-(15 G Snv \[Nu] \[CapitalSigma]v^2)/(c^7 m^2 r^5 (u^2-v^2))+(12 G Snv u^4 \[Kappa]p \[Nu] \[CapitalSigma]v^2)/(c^7 m^2 r^5 (u^2-v^2)^3)-(12 G Snv u^2 v^2 \[Kappa]p \[Nu] \[CapitalSigma]v^2)/(c^7 m^2 r^5 (u^2-v^2)^3)-(39 G Snv u^2 \[Kappa]p \[Nu] \[CapitalSigma]v^2)/(2 c^7 m^2 r^5 (u^2-v^2)^2)+(3 G Snv v^2 \[Kappa]p \[Nu] \[CapitalSigma]v^2)/(2 c^7 m^2 r^5 (u^2-v^2)^2)-(15 G Snv \[Kappa]p \[Nu] \[CapitalSigma]v^2)/(2 c^7 m^2 r^5 (u^2-v^2))) n[i]+(-((15 G Sn Sv)/(c^7 m^2 r^5))-(15 G S^2 u)/(2 c^7 m^2 r^5)+(105 G Sn^2 u)/(2 c^7 m^2 r^5)-(75 G S\[CapitalSigma] u \[Kappa]m)/(2 c^7 m^2 r^5)+(45 G Sn Sv \[Kappa]p)/(2 c^7 m^2 r^5)+(45 G S^2 u \[Kappa]p)/(4 c^7 m^2 r^5)-(315 G Sn^2 u \[Kappa]p)/(4 c^7 m^2 r^5)+(15 G S\[CapitalSigma] u \[Delta] \[Kappa]p)/(c^7 m^2 r^5)-(5 G S\[CapitalSigma] u \[Lambda]m)/(c^7 m^2 r^5)+(10 G Sn Sv \[Lambda]p)/(c^7 m^2 r^5)+(5 G S^2 u \[Lambda]p)/(c^7 m^2 r^5)-(35 G Sn^2 u \[Lambda]p)/(c^7 m^2 r^5)+(5 G S\[CapitalSigma] u \[Delta] \[Lambda]p)/(c^7 m^2 r^5)+(15 G u \[CapitalSigma]^2)/(2 c^7 m^2 r^5)-(165 G u \[Delta] \[Kappa]m \[CapitalSigma]^2)/(8 c^7 m^2 r^5)+(165 G u \[Kappa]p \[CapitalSigma]^2)/(8 c^7 m^2 r^5)-(5 G u \[Delta] \[Lambda]m \[CapitalSigma]^2)/(2 c^7 m^2 r^5)+(5 G u \[Lambda]p \[CapitalSigma]^2)/(2 c^7 m^2 r^5)-(15 G u \[Nu] \[CapitalSigma]^2)/(2 c^7 m^2 r^5)-(75 G u \[Kappa]p \[Nu] \[CapitalSigma]^2)/(4 c^7 m^2 r^5)-(5 G u \[Lambda]p \[Nu] \[CapitalSigma]^2)/(c^7 m^2 r^5)-(15 G Sv \[Delta] \[CapitalSigma]n)/(2 c^7 m^2 r^5)+(105 G Sn u \[Delta] \[CapitalSigma]n)/(2 c^7 m^2 r^5)+(3 G Sv u^4 \[Delta] \[CapitalSigma]n)/(c^7 m^2 r^5 (u^2-v^2)^2)-(3 G Sv u^2 v^2 \[Delta] \[CapitalSigma]n)/(c^7 m^2 r^5 (u^2-v^2)^2)-(3 G^2 Sn u \[Delta] \[CapitalSigma]n)/(2 c^7 m r^6 (u^2-v^2))-(21 G Sv u^2 \[Delta] \[CapitalSigma]n)/(2 c^7 m^2 r^5 (u^2-v^2))+(3 G Sv v^2 \[Delta] \[CapitalSigma]n)/(2 c^7 m^2 r^5 (u^2-v^2))-(45 G Sv \[Kappa]m \[CapitalSigma]n)/(4 c^7 m^2 r^5)+(315 G Sn u \[Kappa]m \[CapitalSigma]n)/(4 c^7 m^2 r^5)-(21 G Sv u^4 \[Kappa]m \[CapitalSigma]n)/(2 c^7 m^2 r^5 (u^2-v^2)^2)+(21 G Sv u^2 v^2 \[Kappa]m \[CapitalSigma]n)/(2 c^7 m^2 r^5 (u^2-v^2)^2)+(21 G^2 Sn u \[Kappa]m \[CapitalSigma]n)/(4 c^7 m r^6 (u^2-v^2))+(147 G Sv u^2 \[Kappa]m \[CapitalSigma]n)/(4 c^7 m^2 r^5 (u^2-v^2))-(21 G Sv v^2 \[Kappa]m \[CapitalSigma]n)/(4 c^7 m^2 r^5 (u^2-v^2))+(45 G Sv \[Delta] \[Kappa]p \[CapitalSigma]n)/(4 c^7 m^2 r^5)-(315 G Sn u \[Delta] \[Kappa]p \[CapitalSigma]n)/(4 c^7 m^2 r^5)+(3 G Sv u^4 \[Delta] \[Kappa]p \[CapitalSigma]n)/(2 c^7 m^2 r^5 (u^2-v^2)^2)-(3 G Sv u^2 v^2 \[Delta] \[Kappa]p \[CapitalSigma]n)/(2 c^7 m^2 r^5 (u^2-v^2)^2)-(3 G^2 Sn u \[Delta] \[Kappa]p \[CapitalSigma]n)/(4 c^7 m r^6 (u^2-v^2))-(21 G Sv u^2 \[Delta] \[Kappa]p \[CapitalSigma]n)/(4 c^7 m^2 r^5 (u^2-v^2))+(3 G Sv v^2 \[Delta] \[Kappa]p \[CapitalSigma]n)/(4 c^7 m^2 r^5 (u^2-v^2))-(5 G Sv \[Lambda]m \[CapitalSigma]n)/(c^7 m^2 r^5)+(35 G Sn u \[Lambda]m \[CapitalSigma]n)/(c^7 m^2 r^5)+(5 G Sv \[Delta] \[Lambda]p \[CapitalSigma]n)/(c^7 m^2 r^5)-(35 G Sn u \[Delta] \[Lambda]p \[CapitalSigma]n)/(c^7 m^2 r^5)-(3 G^2 u \[CapitalSigma]n^2)/(2 c^7 m r^6 (u^2-v^2))+(315 G u \[Delta] \[Kappa]m \[CapitalSigma]n^2)/(8 c^7 m^2 r^5)+(3 G^2 u \[Delta] \[Kappa]m \[CapitalSigma]n^2)/(c^7 m r^6 (u^2-v^2))-(315 G u \[Kappa]p \[CapitalSigma]n^2)/(8 c^7 m^2 r^5)-(3 G^2 u \[Kappa]p \[CapitalSigma]n^2)/(c^7 m r^6 (u^2-v^2))+(35 G u \[Delta] \[Lambda]m \[CapitalSigma]n^2)/(2 c^7 m^2 r^5)-(35 G u \[Lambda]p \[CapitalSigma]n^2)/(2 c^7 m^2 r^5)-(105 G u \[Nu] \[CapitalSigma]n^2)/(2 c^7 m^2 r^5)+(3 G^2 u \[Nu] \[CapitalSigma]n^2)/(c^7 m r^6 (u^2-v^2))+(315 G u \[Kappa]p \[Nu] \[CapitalSigma]n^2)/(4 c^7 m^2 r^5)+(3 G^2 u \[Kappa]p \[Nu] \[CapitalSigma]n^2)/(2 c^7 m r^6 (u^2-v^2))+(35 G u \[Lambda]p \[Nu] \[CapitalSigma]n^2)/(c^7 m^2 r^5)-(15 G Sn \[Delta] \[CapitalSigma]v)/(2 c^7 m^2 r^5)-(3 G Sv u^3 \[Delta] \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^2)+(3 G Sv u v^2 \[Delta] \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^2)+(3 G^2 Sn \[Delta] \[CapitalSigma]v)/(2 c^7 m r^6 (u^2-v^2))+(9 G Sv u \[Delta] \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2))-(45 G Sn \[Kappa]m \[CapitalSigma]v)/(4 c^7 m^2 r^5)+(21 G Sv u^3 \[Kappa]m \[CapitalSigma]v)/(2 c^7 m^2 r^5 (u^2-v^2)^2)-(21 G Sv u v^2 \[Kappa]m \[CapitalSigma]v)/(2 c^7 m^2 r^5 (u^2-v^2)^2)-(21 G^2 Sn \[Kappa]m \[CapitalSigma]v)/(4 c^7 m r^6 (u^2-v^2))-(63 G Sv u \[Kappa]m \[CapitalSigma]v)/(2 c^7 m^2 r^5 (u^2-v^2))+(45 G Sn \[Delta] \[Kappa]p \[CapitalSigma]v)/(4 c^7 m^2 r^5)-(3 G Sv u^3 \[Delta] \[Kappa]p \[CapitalSigma]v)/(2 c^7 m^2 r^5 (u^2-v^2)^2)+(3 G Sv u v^2 \[Delta] \[Kappa]p \[CapitalSigma]v)/(2 c^7 m^2 r^5 (u^2-v^2)^2)+(3 G^2 Sn \[Delta] \[Kappa]p \[CapitalSigma]v)/(4 c^7 m r^6 (u^2-v^2))+(9 G Sv u \[Delta] \[Kappa]p \[CapitalSigma]v)/(2 c^7 m^2 r^5 (u^2-v^2))-(5 G Sn \[Lambda]m \[CapitalSigma]v)/(c^7 m^2 r^5)+(5 G Sn \[Delta] \[Lambda]p \[CapitalSigma]v)/(c^7 m^2 r^5)+(3 G u^4 \[CapitalSigma]n \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^2)-(3 G u^2 v^2 \[CapitalSigma]n \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^2)+(3 G^2 \[CapitalSigma]n \[CapitalSigma]v)/(2 c^7 m r^6 (u^2-v^2))-(21 G u^2 \[CapitalSigma]n \[CapitalSigma]v)/(2 c^7 m^2 r^5 (u^2-v^2))+(3 G v^2 \[CapitalSigma]n \[CapitalSigma]v)/(2 c^7 m^2 r^5 (u^2-v^2))-(45 G \[Delta] \[Kappa]m \[CapitalSigma]n \[CapitalSigma]v)/(4 c^7 m^2 r^5)-(6 G u^4 \[Delta] \[Kappa]m \[CapitalSigma]n \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^2)+(6 G u^2 v^2 \[Delta] \[Kappa]m \[CapitalSigma]n \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^2)-(3 G^2 \[Delta] \[Kappa]m \[CapitalSigma]n \[CapitalSigma]v)/(c^7 m r^6 (u^2-v^2))+(21 G u^2 \[Delta] \[Kappa]m \[CapitalSigma]n \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2))-(3 G v^2 \[Delta] \[Kappa]m \[CapitalSigma]n \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2))+(45 G \[Kappa]p \[CapitalSigma]n \[CapitalSigma]v)/(4 c^7 m^2 r^5)+(6 G u^4 \[Kappa]p \[CapitalSigma]n \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^2)-(6 G u^2 v^2 \[Kappa]p \[CapitalSigma]n \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^2)+(3 G^2 \[Kappa]p \[CapitalSigma]n \[CapitalSigma]v)/(c^7 m r^6 (u^2-v^2))-(21 G u^2 \[Kappa]p \[CapitalSigma]n \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2))+(3 G v^2 \[Kappa]p \[CapitalSigma]n \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2))-(5 G \[Delta] \[Lambda]m \[CapitalSigma]n \[CapitalSigma]v)/(c^7 m^2 r^5)+(5 G \[Lambda]p \[CapitalSigma]n \[CapitalSigma]v)/(c^7 m^2 r^5)+(15 G \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(c^7 m^2 r^5)-(6 G u^4 \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^2)+(6 G u^2 v^2 \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^2)-(3 G^2 \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(c^7 m r^6 (u^2-v^2))+(21 G u^2 \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2))-(3 G v^2 \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2))-(45 G \[Kappa]p \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(2 c^7 m^2 r^5)-(3 G u^4 \[Kappa]p \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^2)+(3 G u^2 v^2 \[Kappa]p \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^2)-(3 G^2 \[Kappa]p \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(2 c^7 m r^6 (u^2-v^2))+(21 G u^2 \[Kappa]p \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(2 c^7 m^2 r^5 (u^2-v^2))-(3 G v^2 \[Kappa]p \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(2 c^7 m^2 r^5 (u^2-v^2))-(10 G \[Lambda]p \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(c^7 m^2 r^5)-(3 G u^3 \[CapitalSigma]v^2)/(c^7 m^2 r^5 (u^2-v^2)^2)+(3 G u v^2 \[CapitalSigma]v^2)/(c^7 m^2 r^5 (u^2-v^2)^2)+(9 G u \[CapitalSigma]v^2)/(c^7 m^2 r^5 (u^2-v^2))+(6 G u^3 \[Delta] \[Kappa]m \[CapitalSigma]v^2)/(c^7 m^2 r^5 (u^2-v^2)^2)-(6 G u v^2 \[Delta] \[Kappa]m \[CapitalSigma]v^2)/(c^7 m^2 r^5 (u^2-v^2)^2)-(18 G u \[Delta] \[Kappa]m \[CapitalSigma]v^2)/(c^7 m^2 r^5 (u^2-v^2))-(6 G u^3 \[Kappa]p \[CapitalSigma]v^2)/(c^7 m^2 r^5 (u^2-v^2)^2)+(6 G u v^2 \[Kappa]p \[CapitalSigma]v^2)/(c^7 m^2 r^5 (u^2-v^2)^2)+(18 G u \[Kappa]p \[CapitalSigma]v^2)/(c^7 m^2 r^5 (u^2-v^2))+(6 G u^3 \[Nu] \[CapitalSigma]v^2)/(c^7 m^2 r^5 (u^2-v^2)^2)-(6 G u v^2 \[Nu] \[CapitalSigma]v^2)/(c^7 m^2 r^5 (u^2-v^2)^2)-(18 G u \[Nu] \[CapitalSigma]v^2)/(c^7 m^2 r^5 (u^2-v^2))+(3 G u^3 \[Kappa]p \[Nu] \[CapitalSigma]v^2)/(c^7 m^2 r^5 (u^2-v^2)^2)-(3 G u v^2 \[Kappa]p \[Nu] \[CapitalSigma]v^2)/(c^7 m^2 r^5 (u^2-v^2)^2)-(9 G u \[Kappa]p \[Nu] \[CapitalSigma]v^2)/(c^7 m^2 r^5 (u^2-v^2))) nxS[i]+(-((15 G Sn Snv)/(c^7 m^2 r^5))+(45 G Sn Snv \[Kappa]p)/(2 c^7 m^2 r^5)+(10 G Sn Snv \[Lambda]p)/(c^7 m^2 r^5)-(15 G Snv \[Delta] \[CapitalSigma]n)/(2 c^7 m^2 r^5)-(3 G Snv u^4 \[Delta] \[CapitalSigma]n)/(c^7 m^2 r^5 (u^2-v^2)^2)+(3 G Snv u^2 v^2 \[Delta] \[CapitalSigma]n)/(c^7 m^2 r^5 (u^2-v^2)^2)+(21 G Snv u^2 \[Delta] \[CapitalSigma]n)/(2 c^7 m^2 r^5 (u^2-v^2))-(3 G Snv v^2 \[Delta] \[CapitalSigma]n)/(2 c^7 m^2 r^5 (u^2-v^2))-(45 G Snv \[Kappa]m \[CapitalSigma]n)/(4 c^7 m^2 r^5)+(21 G Snv u^4 \[Kappa]m \[CapitalSigma]n)/(2 c^7 m^2 r^5 (u^2-v^2)^2)-(21 G Snv u^2 v^2 \[Kappa]m \[CapitalSigma]n)/(2 c^7 m^2 r^5 (u^2-v^2)^2)-(147 G Snv u^2 \[Kappa]m \[CapitalSigma]n)/(4 c^7 m^2 r^5 (u^2-v^2))+(21 G Snv v^2 \[Kappa]m \[CapitalSigma]n)/(4 c^7 m^2 r^5 (u^2-v^2))+(45 G Snv \[Delta] \[Kappa]p \[CapitalSigma]n)/(4 c^7 m^2 r^5)-(3 G Snv u^4 \[Delta] \[Kappa]p \[CapitalSigma]n)/(2 c^7 m^2 r^5 (u^2-v^2)^2)+(3 G Snv u^2 v^2 \[Delta] \[Kappa]p \[CapitalSigma]n)/(2 c^7 m^2 r^5 (u^2-v^2)^2)+(21 G Snv u^2 \[Delta] \[Kappa]p \[CapitalSigma]n)/(4 c^7 m^2 r^5 (u^2-v^2))-(3 G Snv v^2 \[Delta] \[Kappa]p \[CapitalSigma]n)/(4 c^7 m^2 r^5 (u^2-v^2))-(5 G Snv \[Lambda]m \[CapitalSigma]n)/(c^7 m^2 r^5)+(5 G Snv \[Delta] \[Lambda]p \[CapitalSigma]n)/(c^7 m^2 r^5)-(15 G Sn \[Delta] \[CapitalSigma]nv)/(c^7 m^2 r^5)-(6 G Sv u^3 \[Delta] \[CapitalSigma]nv)/(c^7 m^2 r^5 (u^2-v^2)^2)+(3 G Sn u^4 \[Delta] \[CapitalSigma]nv)/(c^7 m^2 r^5 (u^2-v^2)^2)+(6 G Sv u v^2 \[Delta] \[CapitalSigma]nv)/(c^7 m^2 r^5 (u^2-v^2)^2)-(3 G Sn u^2 v^2 \[Delta] \[CapitalSigma]nv)/(c^7 m^2 r^5 (u^2-v^2)^2)+(3 G^2 Sn \[Delta] \[CapitalSigma]nv)/(2 c^7 m r^6 (u^2-v^2))+(15 G Sv u \[Delta] \[CapitalSigma]nv)/(c^7 m^2 r^5 (u^2-v^2))-(21 G Sn u^2 \[Delta] \[CapitalSigma]nv)/(2 c^7 m^2 r^5 (u^2-v^2))+(3 G Sn v^2 \[Delta] \[CapitalSigma]nv)/(2 c^7 m^2 r^5 (u^2-v^2))+(15 G Sn \[Kappa]m \[CapitalSigma]nv)/(c^7 m^2 r^5)+(21 G Sv u^3 \[Kappa]m \[CapitalSigma]nv)/(c^7 m^2 r^5 (u^2-v^2)^2)-(21 G Sn u^4 \[Kappa]m \[CapitalSigma]nv)/(2 c^7 m^2 r^5 (u^2-v^2)^2)-(21 G Sv u v^2 \[Kappa]m \[CapitalSigma]nv)/(c^7 m^2 r^5 (u^2-v^2)^2)+(21 G Sn u^2 v^2 \[Kappa]m \[CapitalSigma]nv)/(2 c^7 m^2 r^5 (u^2-v^2)^2)-(21 G^2 Sn \[Kappa]m \[CapitalSigma]nv)/(4 c^7 m r^6 (u^2-v^2))-(105 G Sv u \[Kappa]m \[CapitalSigma]nv)/(2 c^7 m^2 r^5 (u^2-v^2))+(147 G Sn u^2 \[Kappa]m \[CapitalSigma]nv)/(4 c^7 m^2 r^5 (u^2-v^2))-(21 G Sn v^2 \[Kappa]m \[CapitalSigma]nv)/(4 c^7 m^2 r^5 (u^2-v^2))+(15 G Sn \[Delta] \[Kappa]p \[CapitalSigma]nv)/(2 c^7 m^2 r^5)-(3 G Sv u^3 \[Delta] \[Kappa]p \[CapitalSigma]nv)/(c^7 m^2 r^5 (u^2-v^2)^2)+(3 G Sn u^4 \[Delta] \[Kappa]p \[CapitalSigma]nv)/(2 c^7 m^2 r^5 (u^2-v^2)^2)+(3 G Sv u v^2 \[Delta] \[Kappa]p \[CapitalSigma]nv)/(c^7 m^2 r^5 (u^2-v^2)^2)-(3 G Sn u^2 v^2 \[Delta] \[Kappa]p \[CapitalSigma]nv)/(2 c^7 m^2 r^5 (u^2-v^2)^2)+(3 G^2 Sn \[Delta] \[Kappa]p \[CapitalSigma]nv)/(4 c^7 m r^6 (u^2-v^2))+(15 G Sv u \[Delta] \[Kappa]p \[CapitalSigma]nv)/(2 c^7 m^2 r^5 (u^2-v^2))-(21 G Sn u^2 \[Delta] \[Kappa]p \[CapitalSigma]nv)/(4 c^7 m^2 r^5 (u^2-v^2))+(3 G Sn v^2 \[Delta] \[Kappa]p \[CapitalSigma]nv)/(4 c^7 m^2 r^5 (u^2-v^2))-(5 G Sn \[Lambda]m \[CapitalSigma]nv)/(c^7 m^2 r^5)+(5 G Sn \[Delta] \[Lambda]p \[CapitalSigma]nv)/(c^7 m^2 r^5)-(15 G \[CapitalSigma]n \[CapitalSigma]nv)/(2 c^7 m^2 r^5)+(3 G^2 \[CapitalSigma]n \[CapitalSigma]nv)/(2 c^7 m r^6 (u^2-v^2))+(15 G \[Delta] \[Kappa]m \[CapitalSigma]n \[CapitalSigma]nv)/(4 c^7 m^2 r^5)-(3 G^2 \[Delta] \[Kappa]m \[CapitalSigma]n \[CapitalSigma]nv)/(c^7 m r^6 (u^2-v^2))-(15 G \[Kappa]p \[CapitalSigma]n \[CapitalSigma]nv)/(4 c^7 m^2 r^5)+(3 G^2 \[Kappa]p \[CapitalSigma]n \[CapitalSigma]nv)/(c^7 m r^6 (u^2-v^2))-(5 G \[Delta] \[Lambda]m \[CapitalSigma]n \[CapitalSigma]nv)/(c^7 m^2 r^5)+(5 G \[Lambda]p \[CapitalSigma]n \[CapitalSigma]nv)/(c^7 m^2 r^5)+(30 G \[Nu] \[CapitalSigma]n \[CapitalSigma]nv)/(c^7 m^2 r^5)-(3 G^2 \[Nu] \[CapitalSigma]n \[CapitalSigma]nv)/(c^7 m r^6 (u^2-v^2))-(15 G \[Kappa]p \[Nu] \[CapitalSigma]n \[CapitalSigma]nv)/(c^7 m^2 r^5)-(3 G^2 \[Kappa]p \[Nu] \[CapitalSigma]n \[CapitalSigma]nv)/(2 c^7 m r^6 (u^2-v^2))-(10 G \[Lambda]p \[Nu] \[CapitalSigma]n \[CapitalSigma]nv)/(c^7 m^2 r^5)+(3 G Snv u^3 \[Delta] \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^2)-(3 G Snv u v^2 \[Delta] \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^2)-(9 G Snv u \[Delta] \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2))-(21 G Snv u^3 \[Kappa]m \[CapitalSigma]v)/(2 c^7 m^2 r^5 (u^2-v^2)^2)+(21 G Snv u v^2 \[Kappa]m \[CapitalSigma]v)/(2 c^7 m^2 r^5 (u^2-v^2)^2)+(63 G Snv u \[Kappa]m \[CapitalSigma]v)/(2 c^7 m^2 r^5 (u^2-v^2))+(3 G Snv u^3 \[Delta] \[Kappa]p \[CapitalSigma]v)/(2 c^7 m^2 r^5 (u^2-v^2)^2)-(3 G Snv u v^2 \[Delta] \[Kappa]p \[CapitalSigma]v)/(2 c^7 m^2 r^5 (u^2-v^2)^2)-(9 G Snv u \[Delta] \[Kappa]p \[CapitalSigma]v)/(2 c^7 m^2 r^5 (u^2-v^2))-(3 G u^3 \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^2)+(3 G u v^2 \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^2)+(6 G u \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2))+(6 G u^3 \[Delta] \[Kappa]m \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^2)-(6 G u v^2 \[Delta] \[Kappa]m \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^2)-(12 G u \[Delta] \[Kappa]m \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2))-(6 G u^3 \[Kappa]p \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^2)+(6 G u v^2 \[Kappa]p \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^2)+(12 G u \[Kappa]p \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2))+(6 G u^3 \[Nu] \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^2)-(6 G u v^2 \[Nu] \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^2)-(12 G u \[Nu] \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2))+(3 G u^3 \[Kappa]p \[Nu] \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^2)-(3 G u v^2 \[Kappa]p \[Nu] \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^2)-(6 G u \[Kappa]p \[Nu] \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2))) S[i]+(-((12 G Snv Sv u^4 \[Delta] \[CapitalSigma]n)/(c^7 m^2 r^5 (u^2-v^2)^3))+(12 G Snv Sv u^2 v^2 \[Delta] \[CapitalSigma]n)/(c^7 m^2 r^5 (u^2-v^2)^3)+(3 G^2 Sn Snv u \[Delta] \[CapitalSigma]n)/(c^7 m r^6 (u^2-v^2)^2)+(39 G Snv Sv u^2 \[Delta] \[CapitalSigma]n)/(2 c^7 m^2 r^5 (u^2-v^2)^2)-(3 G Snv Sv v^2 \[Delta] \[CapitalSigma]n)/(2 c^7 m^2 r^5 (u^2-v^2)^2)+(3 G Snv Sv \[Delta] \[CapitalSigma]n)/(2 c^7 m^2 r^5 (u^2-v^2))+(42 G Snv Sv u^4 \[Kappa]m \[CapitalSigma]n)/(c^7 m^2 r^5 (u^2-v^2)^3)-(42 G Snv Sv u^2 v^2 \[Kappa]m \[CapitalSigma]n)/(c^7 m^2 r^5 (u^2-v^2)^3)-(21 G^2 Sn Snv u \[Kappa]m \[CapitalSigma]n)/(2 c^7 m r^6 (u^2-v^2)^2)-(273 G Snv Sv u^2 \[Kappa]m \[CapitalSigma]n)/(4 c^7 m^2 r^5 (u^2-v^2)^2)+(21 G Snv Sv v^2 \[Kappa]m \[CapitalSigma]n)/(4 c^7 m^2 r^5 (u^2-v^2)^2)-(21 G Snv Sv \[Kappa]m \[CapitalSigma]n)/(4 c^7 m^2 r^5 (u^2-v^2))-(6 G Snv Sv u^4 \[Delta] \[Kappa]p \[CapitalSigma]n)/(c^7 m^2 r^5 (u^2-v^2)^3)+(6 G Snv Sv u^2 v^2 \[Delta] \[Kappa]p \[CapitalSigma]n)/(c^7 m^2 r^5 (u^2-v^2)^3)+(3 G^2 Sn Snv u \[Delta] \[Kappa]p \[CapitalSigma]n)/(2 c^7 m r^6 (u^2-v^2)^2)+(39 G Snv Sv u^2 \[Delta] \[Kappa]p \[CapitalSigma]n)/(4 c^7 m^2 r^5 (u^2-v^2)^2)-(3 G Snv Sv v^2 \[Delta] \[Kappa]p \[CapitalSigma]n)/(4 c^7 m^2 r^5 (u^2-v^2)^2)+(3 G Snv Sv \[Delta] \[Kappa]p \[CapitalSigma]n)/(4 c^7 m^2 r^5 (u^2-v^2))+(3 G^2 Snv u \[CapitalSigma]n^2)/(c^7 m r^6 (u^2-v^2)^2)-(6 G^2 Snv u \[Delta] \[Kappa]m \[CapitalSigma]n^2)/(c^7 m r^6 (u^2-v^2)^2)+(6 G^2 Snv u \[Kappa]p \[CapitalSigma]n^2)/(c^7 m r^6 (u^2-v^2)^2)-(6 G^2 Snv u \[Nu] \[CapitalSigma]n^2)/(c^7 m r^6 (u^2-v^2)^2)-(3 G^2 Snv u \[Kappa]p \[Nu] \[CapitalSigma]n^2)/(c^7 m r^6 (u^2-v^2)^2)-(12 G Sv^2 u^3 \[Delta] \[CapitalSigma]nv)/(c^7 m^2 r^5 (u^2-v^2)^3)+(12 G Sn Sv u^4 \[Delta] \[CapitalSigma]nv)/(c^7 m^2 r^5 (u^2-v^2)^3)+(12 G Sv^2 u v^2 \[Delta] \[CapitalSigma]nv)/(c^7 m^2 r^5 (u^2-v^2)^3)-(12 G Sn Sv u^2 v^2 \[Delta] \[CapitalSigma]nv)/(c^7 m^2 r^5 (u^2-v^2)^3)+(3 G^2 Sn Sv \[Delta] \[CapitalSigma]nv)/(c^7 m r^6 (u^2-v^2)^2)-(3 G^2 Sn^2 u \[Delta] \[CapitalSigma]nv)/(c^7 m r^6 (u^2-v^2)^2)+(18 G Sv^2 u \[Delta] \[CapitalSigma]nv)/(c^7 m^2 r^5 (u^2-v^2)^2)-(39 G Sn Sv u^2 \[Delta] \[CapitalSigma]nv)/(2 c^7 m^2 r^5 (u^2-v^2)^2)+(3 G Sn Sv v^2 \[Delta] \[CapitalSigma]nv)/(2 c^7 m^2 r^5 (u^2-v^2)^2)-(3 G Sn Sv \[Delta] \[CapitalSigma]nv)/(2 c^7 m^2 r^5 (u^2-v^2))+(42 G Sv^2 u^3 \[Kappa]m \[CapitalSigma]nv)/(c^7 m^2 r^5 (u^2-v^2)^3)-(42 G Sn Sv u^4 \[Kappa]m \[CapitalSigma]nv)/(c^7 m^2 r^5 (u^2-v^2)^3)-(42 G Sv^2 u v^2 \[Kappa]m \[CapitalSigma]nv)/(c^7 m^2 r^5 (u^2-v^2)^3)+(42 G Sn Sv u^2 v^2 \[Kappa]m \[CapitalSigma]nv)/(c^7 m^2 r^5 (u^2-v^2)^3)-(21 G^2 Sn Sv \[Kappa]m \[CapitalSigma]nv)/(2 c^7 m r^6 (u^2-v^2)^2)+(21 G^2 Sn^2 u \[Kappa]m \[CapitalSigma]nv)/(2 c^7 m r^6 (u^2-v^2)^2)-(63 G Sv^2 u \[Kappa]m \[CapitalSigma]nv)/(c^7 m^2 r^5 (u^2-v^2)^2)+(273 G Sn Sv u^2 \[Kappa]m \[CapitalSigma]nv)/(4 c^7 m^2 r^5 (u^2-v^2)^2)-(21 G Sn Sv v^2 \[Kappa]m \[CapitalSigma]nv)/(4 c^7 m^2 r^5 (u^2-v^2)^2)+(21 G Sn Sv \[Kappa]m \[CapitalSigma]nv)/(4 c^7 m^2 r^5 (u^2-v^2))-(6 G Sv^2 u^3 \[Delta] \[Kappa]p \[CapitalSigma]nv)/(c^7 m^2 r^5 (u^2-v^2)^3)+(6 G Sn Sv u^4 \[Delta] \[Kappa]p \[CapitalSigma]nv)/(c^7 m^2 r^5 (u^2-v^2)^3)+(6 G Sv^2 u v^2 \[Delta] \[Kappa]p \[CapitalSigma]nv)/(c^7 m^2 r^5 (u^2-v^2)^3)-(6 G Sn Sv u^2 v^2 \[Delta] \[Kappa]p \[CapitalSigma]nv)/(c^7 m^2 r^5 (u^2-v^2)^3)+(3 G^2 Sn Sv \[Delta] \[Kappa]p \[CapitalSigma]nv)/(2 c^7 m r^6 (u^2-v^2)^2)-(3 G^2 Sn^2 u \[Delta] \[Kappa]p \[CapitalSigma]nv)/(2 c^7 m r^6 (u^2-v^2)^2)+(9 G Sv^2 u \[Delta] \[Kappa]p \[CapitalSigma]nv)/(c^7 m^2 r^5 (u^2-v^2)^2)-(39 G Sn Sv u^2 \[Delta] \[Kappa]p \[CapitalSigma]nv)/(4 c^7 m^2 r^5 (u^2-v^2)^2)+(3 G Sn Sv v^2 \[Delta] \[Kappa]p \[CapitalSigma]nv)/(4 c^7 m^2 r^5 (u^2-v^2)^2)-(3 G Sn Sv \[Delta] \[Kappa]p \[CapitalSigma]nv)/(4 c^7 m^2 r^5 (u^2-v^2))+(3 G^2 Sv \[CapitalSigma]n \[CapitalSigma]nv)/(c^7 m r^6 (u^2-v^2)^2)-(3 G^2 Sn u \[CapitalSigma]n \[CapitalSigma]nv)/(c^7 m r^6 (u^2-v^2)^2)-(6 G^2 Sv \[Delta] \[Kappa]m \[CapitalSigma]n \[CapitalSigma]nv)/(c^7 m r^6 (u^2-v^2)^2)+(6 G^2 Sn u \[Delta] \[Kappa]m \[CapitalSigma]n \[CapitalSigma]nv)/(c^7 m r^6 (u^2-v^2)^2)+(6 G^2 Sv \[Kappa]p \[CapitalSigma]n \[CapitalSigma]nv)/(c^7 m r^6 (u^2-v^2)^2)-(6 G^2 Sn u \[Kappa]p \[CapitalSigma]n \[CapitalSigma]nv)/(c^7 m r^6 (u^2-v^2)^2)-(6 G^2 Sv \[Nu] \[CapitalSigma]n \[CapitalSigma]nv)/(c^7 m r^6 (u^2-v^2)^2)+(6 G^2 Sn u \[Nu] \[CapitalSigma]n \[CapitalSigma]nv)/(c^7 m r^6 (u^2-v^2)^2)-(3 G^2 Sv \[Kappa]p \[Nu] \[CapitalSigma]n \[CapitalSigma]nv)/(c^7 m r^6 (u^2-v^2)^2)+(3 G^2 Sn u \[Kappa]p \[Nu] \[CapitalSigma]n \[CapitalSigma]nv)/(c^7 m r^6 (u^2-v^2)^2)+(12 G Snv Sv u^3 \[Delta] \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^3)-(12 G Snv Sv u v^2 \[Delta] \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^3)-(3 G^2 Sn Snv \[Delta] \[CapitalSigma]v)/(c^7 m r^6 (u^2-v^2)^2)-(18 G Snv Sv u \[Delta] \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^2)-(42 G Snv Sv u^3 \[Kappa]m \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^3)+(42 G Snv Sv u v^2 \[Kappa]m \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^3)+(21 G^2 Sn Snv \[Kappa]m \[CapitalSigma]v)/(2 c^7 m r^6 (u^2-v^2)^2)+(63 G Snv Sv u \[Kappa]m \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^2)+(6 G Snv Sv u^3 \[Delta] \[Kappa]p \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^3)-(6 G Snv Sv u v^2 \[Delta] \[Kappa]p \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^3)-(3 G^2 Sn Snv \[Delta] \[Kappa]p \[CapitalSigma]v)/(2 c^7 m r^6 (u^2-v^2)^2)-(9 G Snv Sv u \[Delta] \[Kappa]p \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^2)-(12 G Snv u^4 \[CapitalSigma]n \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^3)+(12 G Snv u^2 v^2 \[CapitalSigma]n \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^3)-(3 G^2 Snv \[CapitalSigma]n \[CapitalSigma]v)/(c^7 m r^6 (u^2-v^2)^2)+(39 G Snv u^2 \[CapitalSigma]n \[CapitalSigma]v)/(2 c^7 m^2 r^5 (u^2-v^2)^2)-(3 G Snv v^2 \[CapitalSigma]n \[CapitalSigma]v)/(2 c^7 m^2 r^5 (u^2-v^2)^2)+(3 G Snv \[CapitalSigma]n \[CapitalSigma]v)/(2 c^7 m^2 r^5 (u^2-v^2))+(24 G Snv u^4 \[Delta] \[Kappa]m \[CapitalSigma]n \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^3)-(24 G Snv u^2 v^2 \[Delta] \[Kappa]m \[CapitalSigma]n \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^3)+(6 G^2 Snv \[Delta] \[Kappa]m \[CapitalSigma]n \[CapitalSigma]v)/(c^7 m r^6 (u^2-v^2)^2)-(39 G Snv u^2 \[Delta] \[Kappa]m \[CapitalSigma]n \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^2)+(3 G Snv v^2 \[Delta] \[Kappa]m \[CapitalSigma]n \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^2)-(3 G Snv \[Delta] \[Kappa]m \[CapitalSigma]n \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2))-(24 G Snv u^4 \[Kappa]p \[CapitalSigma]n \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^3)+(24 G Snv u^2 v^2 \[Kappa]p \[CapitalSigma]n \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^3)-(6 G^2 Snv \[Kappa]p \[CapitalSigma]n \[CapitalSigma]v)/(c^7 m r^6 (u^2-v^2)^2)+(39 G Snv u^2 \[Kappa]p \[CapitalSigma]n \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^2)-(3 G Snv v^2 \[Kappa]p \[CapitalSigma]n \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^2)+(3 G Snv \[Kappa]p \[CapitalSigma]n \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2))+(24 G Snv u^4 \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^3)-(24 G Snv u^2 v^2 \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^3)+(6 G^2 Snv \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(c^7 m r^6 (u^2-v^2)^2)-(39 G Snv u^2 \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^2)+(3 G Snv v^2 \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^2)-(3 G Snv \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2))+(12 G Snv u^4 \[Kappa]p \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^3)-(12 G Snv u^2 v^2 \[Kappa]p \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^3)+(3 G^2 Snv \[Kappa]p \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(c^7 m r^6 (u^2-v^2)^2)-(39 G Snv u^2 \[Kappa]p \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(2 c^7 m^2 r^5 (u^2-v^2)^2)+(3 G Snv v^2 \[Kappa]p \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(2 c^7 m^2 r^5 (u^2-v^2)^2)-(3 G Snv \[Kappa]p \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(2 c^7 m^2 r^5 (u^2-v^2))-(12 G Sv u^3 \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^3)+(12 G Sn u^4 \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^3)+(12 G Sv u v^2 \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^3)-(12 G Sn u^2 v^2 \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^3)+(18 G Sv u \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^2)-(39 G Sn u^2 \[CapitalSigma]nv \[CapitalSigma]v)/(2 c^7 m^2 r^5 (u^2-v^2)^2)+(3 G Sn v^2 \[CapitalSigma]nv \[CapitalSigma]v)/(2 c^7 m^2 r^5 (u^2-v^2)^2)-(3 G Sn \[CapitalSigma]nv \[CapitalSigma]v)/(2 c^7 m^2 r^5 (u^2-v^2))+(24 G Sv u^3 \[Delta] \[Kappa]m \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^3)-(24 G Sn u^4 \[Delta] \[Kappa]m \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^3)-(24 G Sv u v^2 \[Delta] \[Kappa]m \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^3)+(24 G Sn u^2 v^2 \[Delta] \[Kappa]m \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^3)-(36 G Sv u \[Delta] \[Kappa]m \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^2)+(39 G Sn u^2 \[Delta] \[Kappa]m \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^2)-(3 G Sn v^2 \[Delta] \[Kappa]m \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^2)+(3 G Sn \[Delta] \[Kappa]m \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2))-(24 G Sv u^3 \[Kappa]p \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^3)+(24 G Sn u^4 \[Kappa]p \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^3)+(24 G Sv u v^2 \[Kappa]p \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^3)-(24 G Sn u^2 v^2 \[Kappa]p \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^3)+(36 G Sv u \[Kappa]p \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^2)-(39 G Sn u^2 \[Kappa]p \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^2)+(3 G Sn v^2 \[Kappa]p \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^2)-(3 G Sn \[Kappa]p \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2))+(24 G Sv u^3 \[Nu] \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^3)-(24 G Sn u^4 \[Nu] \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^3)-(24 G Sv u v^2 \[Nu] \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^3)+(24 G Sn u^2 v^2 \[Nu] \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^3)-(36 G Sv u \[Nu] \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^2)+(39 G Sn u^2 \[Nu] \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^2)-(3 G Sn v^2 \[Nu] \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^2)+(3 G Sn \[Nu] \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2))+(12 G Sv u^3 \[Kappa]p \[Nu] \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^3)-(12 G Sn u^4 \[Kappa]p \[Nu] \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^3)-(12 G Sv u v^2 \[Kappa]p \[Nu] \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^3)+(12 G Sn u^2 v^2 \[Kappa]p \[Nu] \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^3)-(18 G Sv u \[Kappa]p \[Nu] \[CapitalSigma]nv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^2)+(39 G Sn u^2 \[Kappa]p \[Nu] \[CapitalSigma]nv \[CapitalSigma]v)/(2 c^7 m^2 r^5 (u^2-v^2)^2)-(3 G Sn v^2 \[Kappa]p \[Nu] \[CapitalSigma]nv \[CapitalSigma]v)/(2 c^7 m^2 r^5 (u^2-v^2)^2)+(3 G Sn \[Kappa]p \[Nu] \[CapitalSigma]nv \[CapitalSigma]v)/(2 c^7 m^2 r^5 (u^2-v^2))+(12 G Snv u^3 \[CapitalSigma]v^2)/(c^7 m^2 r^5 (u^2-v^2)^3)-(12 G Snv u v^2 \[CapitalSigma]v^2)/(c^7 m^2 r^5 (u^2-v^2)^3)-(18 G Snv u \[CapitalSigma]v^2)/(c^7 m^2 r^5 (u^2-v^2)^2)-(24 G Snv u^3 \[Delta] \[Kappa]m \[CapitalSigma]v^2)/(c^7 m^2 r^5 (u^2-v^2)^3)+(24 G Snv u v^2 \[Delta] \[Kappa]m \[CapitalSigma]v^2)/(c^7 m^2 r^5 (u^2-v^2)^3)+(36 G Snv u \[Delta] \[Kappa]m \[CapitalSigma]v^2)/(c^7 m^2 r^5 (u^2-v^2)^2)+(24 G Snv u^3 \[Kappa]p \[CapitalSigma]v^2)/(c^7 m^2 r^5 (u^2-v^2)^3)-(24 G Snv u v^2 \[Kappa]p \[CapitalSigma]v^2)/(c^7 m^2 r^5 (u^2-v^2)^3)-(36 G Snv u \[Kappa]p \[CapitalSigma]v^2)/(c^7 m^2 r^5 (u^2-v^2)^2)-(24 G Snv u^3 \[Nu] \[CapitalSigma]v^2)/(c^7 m^2 r^5 (u^2-v^2)^3)+(24 G Snv u v^2 \[Nu] \[CapitalSigma]v^2)/(c^7 m^2 r^5 (u^2-v^2)^3)+(36 G Snv u \[Nu] \[CapitalSigma]v^2)/(c^7 m^2 r^5 (u^2-v^2)^2)-(12 G Snv u^3 \[Kappa]p \[Nu] \[CapitalSigma]v^2)/(c^7 m^2 r^5 (u^2-v^2)^3)+(12 G Snv u v^2 \[Kappa]p \[Nu] \[CapitalSigma]v^2)/(c^7 m^2 r^5 (u^2-v^2)^3)+(18 G Snv u \[Kappa]p \[Nu] \[CapitalSigma]v^2)/(c^7 m^2 r^5 (u^2-v^2)^2)) v[i]+((3 G S^2)/(c^7 m^2 r^5)-(15 G Sn^2)/(c^7 m^2 r^5)+(15 G S\[CapitalSigma] \[Kappa]m)/(c^7 m^2 r^5)-(9 G S^2 \[Kappa]p)/(2 c^7 m^2 r^5)+(45 G Sn^2 \[Kappa]p)/(2 c^7 m^2 r^5)-(6 G S\[CapitalSigma] \[Delta] \[Kappa]p)/(c^7 m^2 r^5)+(2 G S\[CapitalSigma] \[Lambda]m)/(c^7 m^2 r^5)-(2 G S^2 \[Lambda]p)/(c^7 m^2 r^5)+(10 G Sn^2 \[Lambda]p)/(c^7 m^2 r^5)-(2 G S\[CapitalSigma] \[Delta] \[Lambda]p)/(c^7 m^2 r^5)-(3 G \[CapitalSigma]^2)/(c^7 m^2 r^5)+(33 G \[Delta] \[Kappa]m \[CapitalSigma]^2)/(4 c^7 m^2 r^5)-(33 G \[Kappa]p \[CapitalSigma]^2)/(4 c^7 m^2 r^5)+(G \[Delta] \[Lambda]m \[CapitalSigma]^2)/(c^7 m^2 r^5)-(G \[Lambda]p \[CapitalSigma]^2)/(c^7 m^2 r^5)+(3 G \[Nu] \[CapitalSigma]^2)/(c^7 m^2 r^5)+(15 G \[Kappa]p \[Nu] \[CapitalSigma]^2)/(2 c^7 m^2 r^5)+(2 G \[Lambda]p \[Nu] \[CapitalSigma]^2)/(c^7 m^2 r^5)-(15 G Sn \[Delta] \[CapitalSigma]n)/(c^7 m^2 r^5)+(3 G Sv u \[Delta] \[CapitalSigma]n)/(c^7 m^2 r^5 (u^2-v^2))-(45 G Sn \[Kappa]m \[CapitalSigma]n)/(2 c^7 m^2 r^5)-(21 G Sv u \[Kappa]m \[CapitalSigma]n)/(2 c^7 m^2 r^5 (u^2-v^2))+(45 G Sn \[Delta] \[Kappa]p \[CapitalSigma]n)/(2 c^7 m^2 r^5)+(3 G Sv u \[Delta] \[Kappa]p \[CapitalSigma]n)/(2 c^7 m^2 r^5 (u^2-v^2))-(10 G Sn \[Lambda]m \[CapitalSigma]n)/(c^7 m^2 r^5)+(10 G Sn \[Delta] \[Lambda]p \[CapitalSigma]n)/(c^7 m^2 r^5)-(45 G \[Delta] \[Kappa]m \[CapitalSigma]n^2)/(4 c^7 m^2 r^5)+(45 G \[Kappa]p \[CapitalSigma]n^2)/(4 c^7 m^2 r^5)-(5 G \[Delta] \[Lambda]m \[CapitalSigma]n^2)/(c^7 m^2 r^5)+(5 G \[Lambda]p \[CapitalSigma]n^2)/(c^7 m^2 r^5)+(15 G \[Nu] \[CapitalSigma]n^2)/(c^7 m^2 r^5)-(45 G \[Kappa]p \[Nu] \[CapitalSigma]n^2)/(2 c^7 m^2 r^5)-(10 G \[Lambda]p \[Nu] \[CapitalSigma]n^2)/(c^7 m^2 r^5)-(3 G Sv \[Delta] \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2))+(21 G Sv \[Kappa]m \[CapitalSigma]v)/(2 c^7 m^2 r^5 (u^2-v^2))-(3 G Sv \[Delta] \[Kappa]p \[CapitalSigma]v)/(2 c^7 m^2 r^5 (u^2-v^2))+(3 G u \[CapitalSigma]n \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2))-(6 G u \[Delta] \[Kappa]m \[CapitalSigma]n \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2))+(6 G u \[Kappa]p \[CapitalSigma]n \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2))-(6 G u \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2))-(3 G u \[Kappa]p \[Nu] \[CapitalSigma]n \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2))-(3 G \[CapitalSigma]v^2)/(c^7 m^2 r^5 (u^2-v^2))+(6 G \[Delta] \[Kappa]m \[CapitalSigma]v^2)/(c^7 m^2 r^5 (u^2-v^2))-(6 G \[Kappa]p \[CapitalSigma]v^2)/(c^7 m^2 r^5 (u^2-v^2))+(6 G \[Nu] \[CapitalSigma]v^2)/(c^7 m^2 r^5 (u^2-v^2))+(3 G \[Kappa]p \[Nu] \[CapitalSigma]v^2)/(c^7 m^2 r^5 (u^2-v^2))) vxS[i]+((6 G S\[CapitalSigma])/(c^7 m^2 r^5)+(6 G S^2 \[Delta])/(c^7 m^2 r^5)-(15 G Sn^2 \[Delta])/(c^7 m^2 r^5)+(3 G Sv^2 \[Delta])/(c^7 m^2 r^5 (u^2-v^2))-(3 G Sn Sv u \[Delta])/(c^7 m^2 r^5 (u^2-v^2))-(27 G S^2 \[Kappa]m)/(2 c^7 m^2 r^5)+(15 G Sn^2 \[Kappa]m)/(c^7 m^2 r^5)-(21 G Sv^2 \[Kappa]m)/(2 c^7 m^2 r^5 (u^2-v^2))+(21 G Sn Sv u \[Kappa]m)/(2 c^7 m^2 r^5 (u^2-v^2))-(15 G S\[CapitalSigma] \[Delta] \[Kappa]m)/(2 c^7 m^2 r^5)+(15 G S\[CapitalSigma] \[Kappa]p)/(2 c^7 m^2 r^5)+(15 G Sn^2 \[Delta] \[Kappa]p)/(2 c^7 m^2 r^5)+(3 G Sv^2 \[Delta] \[Kappa]p)/(2 c^7 m^2 r^5 (u^2-v^2))-(3 G Sn Sv u \[Delta] \[Kappa]p)/(2 c^7 m^2 r^5 (u^2-v^2))+(G S^2 \[Lambda]m)/(c^7 m^2 r^5)-(5 G Sn^2 \[Lambda]m)/(c^7 m^2 r^5)+(2 G S\[CapitalSigma] \[Delta] \[Lambda]m)/(c^7 m^2 r^5)-(2 G S\[CapitalSigma] \[Lambda]p)/(c^7 m^2 r^5)-(G S^2 \[Delta] \[Lambda]p)/(c^7 m^2 r^5)+(5 G Sn^2 \[Delta] \[Lambda]p)/(c^7 m^2 r^5)-(18 G S\[CapitalSigma] \[Nu])/(c^7 m^2 r^5)+(3 G S\[CapitalSigma] \[Kappa]p \[Nu])/(c^7 m^2 r^5)+(4 G S\[CapitalSigma] \[Lambda]p \[Nu])/(c^7 m^2 r^5)-(3 G \[Kappa]m \[CapitalSigma]^2)/(4 c^7 m^2 r^5)+(3 G \[Delta] \[Kappa]p \[CapitalSigma]^2)/(4 c^7 m^2 r^5)+(G \[Lambda]m \[CapitalSigma]^2)/(c^7 m^2 r^5)-(G \[Delta] \[Lambda]p \[CapitalSigma]^2)/(c^7 m^2 r^5)-(3 G \[Delta] \[Nu] \[CapitalSigma]^2)/(c^7 m^2 r^5)+(3 G \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]^2)/(2 c^7 m^2 r^5)-(3 G \[Lambda]m \[Nu] \[CapitalSigma]^2)/(c^7 m^2 r^5)+(G \[Delta] \[Lambda]p \[Nu] \[CapitalSigma]^2)/(c^7 m^2 r^5)-(15 G Sn \[CapitalSigma]n)/(c^7 m^2 r^5)+(15 G Sn \[Delta] \[Kappa]m \[CapitalSigma]n)/(2 c^7 m^2 r^5)-(15 G Sn \[Kappa]p \[CapitalSigma]n)/(2 c^7 m^2 r^5)-(10 G Sn \[Delta] \[Lambda]m \[CapitalSigma]n)/(c^7 m^2 r^5)+(10 G Sn \[Lambda]p \[CapitalSigma]n)/(c^7 m^2 r^5)+(60 G Sn \[Nu] \[CapitalSigma]n)/(c^7 m^2 r^5)-(30 G Sn \[Kappa]p \[Nu] \[CapitalSigma]n)/(c^7 m^2 r^5)-(20 G Sn \[Lambda]p \[Nu] \[CapitalSigma]n)/(c^7 m^2 r^5)+(15 G \[Kappa]m \[CapitalSigma]n^2)/(4 c^7 m^2 r^5)-(15 G \[Delta] \[Kappa]p \[CapitalSigma]n^2)/(4 c^7 m^2 r^5)-(5 G \[Lambda]m \[CapitalSigma]n^2)/(c^7 m^2 r^5)+(5 G \[Delta] \[Lambda]p \[CapitalSigma]n^2)/(c^7 m^2 r^5)+(15 G \[Delta] \[Nu] \[CapitalSigma]n^2)/(c^7 m^2 r^5)-(15 G \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n^2)/(2 c^7 m^2 r^5)+(15 G \[Lambda]m \[Nu] \[CapitalSigma]n^2)/(c^7 m^2 r^5)-(5 G \[Delta] \[Lambda]p \[Nu] \[CapitalSigma]n^2)/(c^7 m^2 r^5)+(3 G Sv \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2))-(3 G Sn u \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2))-(6 G Sv \[Delta] \[Kappa]m \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2))+(6 G Sn u \[Delta] \[Kappa]m \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2))+(6 G Sv \[Kappa]p \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2))-(6 G Sn u \[Kappa]p \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2))-(6 G Sv \[Nu] \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2))+(6 G Sn u \[Nu] \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2))-(3 G Sv \[Kappa]p \[Nu] \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2))+(3 G Sn u \[Kappa]p \[Nu] \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2))) vx\[CapitalSigma][i]+(-((15 G Sn Snv \[Delta])/(2 c^7 m^2 r^5))+(3 G Snv Sv u^3 \[Delta])/(c^7 m^2 r^5 (u^2-v^2)^2)-(3 G Snv Sv u v^2 \[Delta])/(c^7 m^2 r^5 (u^2-v^2)^2)-(3 G^2 Sn Snv \[Delta])/(2 c^7 m r^6 (u^2-v^2))-(6 G Snv Sv u \[Delta])/(c^7 m^2 r^5 (u^2-v^2))-(45 G Sn Snv \[Kappa]m)/(4 c^7 m^2 r^5)-(21 G Snv Sv u^3 \[Kappa]m)/(2 c^7 m^2 r^5 (u^2-v^2)^2)+(21 G Snv Sv u v^2 \[Kappa]m)/(2 c^7 m^2 r^5 (u^2-v^2)^2)+(21 G^2 Sn Snv \[Kappa]m)/(4 c^7 m r^6 (u^2-v^2))+(21 G Snv Sv u \[Kappa]m)/(c^7 m^2 r^5 (u^2-v^2))+(45 G Sn Snv \[Delta] \[Kappa]p)/(4 c^7 m^2 r^5)+(3 G Snv Sv u^3 \[Delta] \[Kappa]p)/(2 c^7 m^2 r^5 (u^2-v^2)^2)-(3 G Snv Sv u v^2 \[Delta] \[Kappa]p)/(2 c^7 m^2 r^5 (u^2-v^2)^2)-(3 G^2 Sn Snv \[Delta] \[Kappa]p)/(4 c^7 m r^6 (u^2-v^2))-(3 G Snv Sv u \[Delta] \[Kappa]p)/(c^7 m^2 r^5 (u^2-v^2))-(5 G Sn Snv \[Lambda]m)/(c^7 m^2 r^5)+(5 G Sn Snv \[Delta] \[Lambda]p)/(c^7 m^2 r^5)-(3 G Snv u^4 \[CapitalSigma]n)/(c^7 m^2 r^5 (u^2-v^2)^2)+(3 G Snv u^2 v^2 \[CapitalSigma]n)/(c^7 m^2 r^5 (u^2-v^2)^2)-(3 G^2 Snv \[CapitalSigma]n)/(2 c^7 m r^6 (u^2-v^2))+(21 G Snv u^2 \[CapitalSigma]n)/(2 c^7 m^2 r^5 (u^2-v^2))-(3 G Snv v^2 \[CapitalSigma]n)/(2 c^7 m^2 r^5 (u^2-v^2))-(45 G Snv \[Delta] \[Kappa]m \[CapitalSigma]n)/(4 c^7 m^2 r^5)+(6 G Snv u^4 \[Delta] \[Kappa]m \[CapitalSigma]n)/(c^7 m^2 r^5 (u^2-v^2)^2)-(6 G Snv u^2 v^2 \[Delta] \[Kappa]m \[CapitalSigma]n)/(c^7 m^2 r^5 (u^2-v^2)^2)+(3 G^2 Snv \[Delta] \[Kappa]m \[CapitalSigma]n)/(c^7 m r^6 (u^2-v^2))-(21 G Snv u^2 \[Delta] \[Kappa]m \[CapitalSigma]n)/(c^7 m^2 r^5 (u^2-v^2))+(3 G Snv v^2 \[Delta] \[Kappa]m \[CapitalSigma]n)/(c^7 m^2 r^5 (u^2-v^2))+(45 G Snv \[Kappa]p \[CapitalSigma]n)/(4 c^7 m^2 r^5)-(6 G Snv u^4 \[Kappa]p \[CapitalSigma]n)/(c^7 m^2 r^5 (u^2-v^2)^2)+(6 G Snv u^2 v^2 \[Kappa]p \[CapitalSigma]n)/(c^7 m^2 r^5 (u^2-v^2)^2)-(3 G^2 Snv \[Kappa]p \[CapitalSigma]n)/(c^7 m r^6 (u^2-v^2))+(21 G Snv u^2 \[Kappa]p \[CapitalSigma]n)/(c^7 m^2 r^5 (u^2-v^2))-(3 G Snv v^2 \[Kappa]p \[CapitalSigma]n)/(c^7 m^2 r^5 (u^2-v^2))-(5 G Snv \[Delta] \[Lambda]m \[CapitalSigma]n)/(c^7 m^2 r^5)+(5 G Snv \[Lambda]p \[CapitalSigma]n)/(c^7 m^2 r^5)+(15 G Snv \[Nu] \[CapitalSigma]n)/(c^7 m^2 r^5)+(6 G Snv u^4 \[Nu] \[CapitalSigma]n)/(c^7 m^2 r^5 (u^2-v^2)^2)-(6 G Snv u^2 v^2 \[Nu] \[CapitalSigma]n)/(c^7 m^2 r^5 (u^2-v^2)^2)+(3 G^2 Snv \[Nu] \[CapitalSigma]n)/(c^7 m r^6 (u^2-v^2))-(21 G Snv u^2 \[Nu] \[CapitalSigma]n)/(c^7 m^2 r^5 (u^2-v^2))+(3 G Snv v^2 \[Nu] \[CapitalSigma]n)/(c^7 m^2 r^5 (u^2-v^2))-(45 G Snv \[Kappa]p \[Nu] \[CapitalSigma]n)/(2 c^7 m^2 r^5)+(3 G Snv u^4 \[Kappa]p \[Nu] \[CapitalSigma]n)/(c^7 m^2 r^5 (u^2-v^2)^2)-(3 G Snv u^2 v^2 \[Kappa]p \[Nu] \[CapitalSigma]n)/(c^7 m^2 r^5 (u^2-v^2)^2)+(3 G^2 Snv \[Kappa]p \[Nu] \[CapitalSigma]n)/(2 c^7 m r^6 (u^2-v^2))-(21 G Snv u^2 \[Kappa]p \[Nu] \[CapitalSigma]n)/(2 c^7 m^2 r^5 (u^2-v^2))+(3 G Snv v^2 \[Kappa]p \[Nu] \[CapitalSigma]n)/(2 c^7 m^2 r^5 (u^2-v^2))-(10 G Snv \[Lambda]p \[Nu] \[CapitalSigma]n)/(c^7 m^2 r^5)-(15 G Sn \[CapitalSigma]nv)/(2 c^7 m^2 r^5)-(3 G Sv u^3 \[CapitalSigma]nv)/(c^7 m^2 r^5 (u^2-v^2)^2)+(3 G Sn u^4 \[CapitalSigma]nv)/(c^7 m^2 r^5 (u^2-v^2)^2)+(3 G Sv u v^2 \[CapitalSigma]nv)/(c^7 m^2 r^5 (u^2-v^2)^2)-(3 G Sn u^2 v^2 \[CapitalSigma]nv)/(c^7 m^2 r^5 (u^2-v^2)^2)+(9 G Sv u \[CapitalSigma]nv)/(c^7 m^2 r^5 (u^2-v^2))-(21 G Sn u^2 \[CapitalSigma]nv)/(2 c^7 m^2 r^5 (u^2-v^2))+(3 G Sn v^2 \[CapitalSigma]nv)/(2 c^7 m^2 r^5 (u^2-v^2))+(15 G Sn \[Delta] \[Kappa]m \[CapitalSigma]nv)/(4 c^7 m^2 r^5)+(6 G Sv u^3 \[Delta] \[Kappa]m \[CapitalSigma]nv)/(c^7 m^2 r^5 (u^2-v^2)^2)-(6 G Sn u^4 \[Delta] \[Kappa]m \[CapitalSigma]nv)/(c^7 m^2 r^5 (u^2-v^2)^2)-(6 G Sv u v^2 \[Delta] \[Kappa]m \[CapitalSigma]nv)/(c^7 m^2 r^5 (u^2-v^2)^2)+(6 G Sn u^2 v^2 \[Delta] \[Kappa]m \[CapitalSigma]nv)/(c^7 m^2 r^5 (u^2-v^2)^2)-(18 G Sv u \[Delta] \[Kappa]m \[CapitalSigma]nv)/(c^7 m^2 r^5 (u^2-v^2))+(21 G Sn u^2 \[Delta] \[Kappa]m \[CapitalSigma]nv)/(c^7 m^2 r^5 (u^2-v^2))-(3 G Sn v^2 \[Delta] \[Kappa]m \[CapitalSigma]nv)/(c^7 m^2 r^5 (u^2-v^2))-(15 G Sn \[Kappa]p \[CapitalSigma]nv)/(4 c^7 m^2 r^5)-(6 G Sv u^3 \[Kappa]p \[CapitalSigma]nv)/(c^7 m^2 r^5 (u^2-v^2)^2)+(6 G Sn u^4 \[Kappa]p \[CapitalSigma]nv)/(c^7 m^2 r^5 (u^2-v^2)^2)+(6 G Sv u v^2 \[Kappa]p \[CapitalSigma]nv)/(c^7 m^2 r^5 (u^2-v^2)^2)-(6 G Sn u^2 v^2 \[Kappa]p \[CapitalSigma]nv)/(c^7 m^2 r^5 (u^2-v^2)^2)+(18 G Sv u \[Kappa]p \[CapitalSigma]nv)/(c^7 m^2 r^5 (u^2-v^2))-(21 G Sn u^2 \[Kappa]p \[CapitalSigma]nv)/(c^7 m^2 r^5 (u^2-v^2))+(3 G Sn v^2 \[Kappa]p \[CapitalSigma]nv)/(c^7 m^2 r^5 (u^2-v^2))-(5 G Sn \[Delta] \[Lambda]m \[CapitalSigma]nv)/(c^7 m^2 r^5)+(5 G Sn \[Lambda]p \[CapitalSigma]nv)/(c^7 m^2 r^5)+(30 G Sn \[Nu] \[CapitalSigma]nv)/(c^7 m^2 r^5)+(6 G Sv u^3 \[Nu] \[CapitalSigma]nv)/(c^7 m^2 r^5 (u^2-v^2)^2)-(6 G Sn u^4 \[Nu] \[CapitalSigma]nv)/(c^7 m^2 r^5 (u^2-v^2)^2)-(6 G Sv u v^2 \[Nu] \[CapitalSigma]nv)/(c^7 m^2 r^5 (u^2-v^2)^2)+(6 G Sn u^2 v^2 \[Nu] \[CapitalSigma]nv)/(c^7 m^2 r^5 (u^2-v^2)^2)-(18 G Sv u \[Nu] \[CapitalSigma]nv)/(c^7 m^2 r^5 (u^2-v^2))+(21 G Sn u^2 \[Nu] \[CapitalSigma]nv)/(c^7 m^2 r^5 (u^2-v^2))-(3 G Sn v^2 \[Nu] \[CapitalSigma]nv)/(c^7 m^2 r^5 (u^2-v^2))-(15 G Sn \[Kappa]p \[Nu] \[CapitalSigma]nv)/(c^7 m^2 r^5)+(3 G Sv u^3 \[Kappa]p \[Nu] \[CapitalSigma]nv)/(c^7 m^2 r^5 (u^2-v^2)^2)-(3 G Sn u^4 \[Kappa]p \[Nu] \[CapitalSigma]nv)/(c^7 m^2 r^5 (u^2-v^2)^2)-(3 G Sv u v^2 \[Kappa]p \[Nu] \[CapitalSigma]nv)/(c^7 m^2 r^5 (u^2-v^2)^2)+(3 G Sn u^2 v^2 \[Kappa]p \[Nu] \[CapitalSigma]nv)/(c^7 m^2 r^5 (u^2-v^2)^2)-(9 G Sv u \[Kappa]p \[Nu] \[CapitalSigma]nv)/(c^7 m^2 r^5 (u^2-v^2))+(21 G Sn u^2 \[Kappa]p \[Nu] \[CapitalSigma]nv)/(2 c^7 m^2 r^5 (u^2-v^2))-(3 G Sn v^2 \[Kappa]p \[Nu] \[CapitalSigma]nv)/(2 c^7 m^2 r^5 (u^2-v^2))-(10 G Sn \[Lambda]p \[Nu] \[CapitalSigma]nv)/(c^7 m^2 r^5)+(15 G \[Kappa]m \[CapitalSigma]n \[CapitalSigma]nv)/(4 c^7 m^2 r^5)-(15 G \[Delta] \[Kappa]p \[CapitalSigma]n \[CapitalSigma]nv)/(4 c^7 m^2 r^5)-(5 G \[Lambda]m \[CapitalSigma]n \[CapitalSigma]nv)/(c^7 m^2 r^5)+(5 G \[Delta] \[Lambda]p \[CapitalSigma]n \[CapitalSigma]nv)/(c^7 m^2 r^5)+(15 G \[Delta] \[Nu] \[CapitalSigma]n \[CapitalSigma]nv)/(c^7 m^2 r^5)-(15 G \[Delta] \[Kappa]p \[Nu] \[CapitalSigma]n \[CapitalSigma]nv)/(2 c^7 m^2 r^5)+(15 G \[Lambda]m \[Nu] \[CapitalSigma]n \[CapitalSigma]nv)/(c^7 m^2 r^5)-(5 G \[Delta] \[Lambda]p \[Nu] \[CapitalSigma]n \[CapitalSigma]nv)/(c^7 m^2 r^5)+(6 G Snv u^3 \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^2)-(6 G Snv u v^2 \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^2)-(15 G Snv u \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2))-(12 G Snv u^3 \[Delta] \[Kappa]m \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^2)+(12 G Snv u v^2 \[Delta] \[Kappa]m \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^2)+(30 G Snv u \[Delta] \[Kappa]m \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2))+(12 G Snv u^3 \[Kappa]p \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^2)-(12 G Snv u v^2 \[Kappa]p \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^2)-(30 G Snv u \[Kappa]p \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2))-(12 G Snv u^3 \[Nu] \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^2)+(12 G Snv u v^2 \[Nu] \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^2)+(30 G Snv u \[Nu] \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2))-(6 G Snv u^3 \[Kappa]p \[Nu] \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^2)+(6 G Snv u v^2 \[Kappa]p \[Nu] \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2)^2)+(15 G Snv u \[Kappa]p \[Nu] \[CapitalSigma]v)/(c^7 m^2 r^5 (u^2-v^2))) \[CapitalSigma][i]


(* ::Subsection:: *)
(*SSSS part*)


aSSSS[i]=aSSSSAtLO[i]


(* ::Subsubsection:: *)
(*LO (4 PN)*)


aSSSSAtLO[i]= ((15 G S^2 S\[CapitalSigma] \[Iota]m)/(4 c^8 m^3 r^6)-(105 G Sn^2 S\[CapitalSigma] \[Iota]m)/(4 c^8 m^3 r^6)+(15 G S\[CapitalSigma]^2 \[Delta] \[Iota]m)/(4 c^8 m^3 r^6)-(15 G S^4 \[Iota]p)/(8 c^8 m^3 r^6)+(105 G S^2 Sn^2 \[Iota]p)/(4 c^8 m^3 r^6)-(315 G Sn^4 \[Iota]p)/(8 c^8 m^3 r^6)-(15 G S\[CapitalSigma]^2 \[Iota]p)/(4 c^8 m^3 r^6)-(15 G S^2 S\[CapitalSigma] \[Delta] \[Iota]p)/(4 c^8 m^3 r^6)+(105 G Sn^2 S\[CapitalSigma] \[Delta] \[Iota]p)/(4 c^8 m^3 r^6)+(45 G S^4 \[Kappa]m^2)/(16 c^8 m^3 r^6)-(315 G S^2 Sn^2 \[Kappa]m^2)/(8 c^8 m^3 r^6)+(945 G Sn^4 \[Kappa]m^2)/(16 c^8 m^3 r^6)+(15 G S\[CapitalSigma]^2 \[Kappa]m^2)/(8 c^8 m^3 r^6)+(45 G S^2 S\[CapitalSigma] \[Delta] \[Kappa]m^2)/(8 c^8 m^3 r^6)-(315 G Sn^2 S\[CapitalSigma] \[Delta] \[Kappa]m^2)/(8 c^8 m^3 r^6)-(45 G S^4 \[Kappa]p^2)/(16 c^8 m^3 r^6)+(315 G S^2 Sn^2 \[Kappa]p^2)/(8 c^8 m^3 r^6)-(945 G Sn^4 \[Kappa]p^2)/(16 c^8 m^3 r^6)-(15 G S\[CapitalSigma]^2 \[Kappa]p^2)/(8 c^8 m^3 r^6)-(45 G S^2 S\[CapitalSigma] \[Delta] \[Kappa]p^2)/(8 c^8 m^3 r^6)+(315 G Sn^2 S\[CapitalSigma] \[Delta] \[Kappa]p^2)/(8 c^8 m^3 r^6)+(15 G S^2 S\[CapitalSigma] \[Lambda]m)/(2 c^8 m^3 r^6)-(105 G Sn^2 S\[CapitalSigma] \[Lambda]m)/(2 c^8 m^3 r^6)+(15 G S\[CapitalSigma]^2 \[Delta] \[Lambda]m)/(2 c^8 m^3 r^6)-(15 G S^4 \[Lambda]p)/(2 c^8 m^3 r^6)+(105 G S^2 Sn^2 \[Lambda]p)/(c^8 m^3 r^6)-(315 G Sn^4 \[Lambda]p)/(2 c^8 m^3 r^6)-(15 G S\[CapitalSigma]^2 \[Lambda]p)/(2 c^8 m^3 r^6)-(15 G S^2 S\[CapitalSigma] \[Delta] \[Lambda]p)/(c^8 m^3 r^6)+(105 G Sn^2 S\[CapitalSigma] \[Delta] \[Lambda]p)/(c^8 m^3 r^6)+(15 G S\[CapitalSigma]^2 \[Iota]p \[Nu])/(2 c^8 m^3 r^6)-(45 G S\[CapitalSigma]^2 \[Kappa]m^2 \[Nu])/(4 c^8 m^3 r^6)+(45 G S\[CapitalSigma]^2 \[Kappa]p^2 \[Nu])/(4 c^8 m^3 r^6)+(30 G S\[CapitalSigma]^2 \[Lambda]p \[Nu])/(c^8 m^3 r^6)+(15 G S\[CapitalSigma] \[Iota]m \[CapitalSigma]^2)/(4 c^8 m^3 r^6)+(15 G S^2 \[Delta] \[Iota]m \[CapitalSigma]^2)/(8 c^8 m^3 r^6)-(105 G Sn^2 \[Delta] \[Iota]m \[CapitalSigma]^2)/(8 c^8 m^3 r^6)-(15 G S^2 \[Iota]p \[CapitalSigma]^2)/(8 c^8 m^3 r^6)+(105 G Sn^2 \[Iota]p \[CapitalSigma]^2)/(8 c^8 m^3 r^6)-(15 G S\[CapitalSigma] \[Delta] \[Iota]p \[CapitalSigma]^2)/(4 c^8 m^3 r^6)+(15 G S^2 \[Kappa]m^2 \[CapitalSigma]^2)/(16 c^8 m^3 r^6)-(105 G Sn^2 \[Kappa]m^2 \[CapitalSigma]^2)/(16 c^8 m^3 r^6)-(15 G S^2 \[Kappa]p^2 \[CapitalSigma]^2)/(16 c^8 m^3 r^6)+(105 G Sn^2 \[Kappa]p^2 \[CapitalSigma]^2)/(16 c^8 m^3 r^6)+(15 G S\[CapitalSigma] \[Lambda]m \[CapitalSigma]^2)/(4 c^8 m^3 r^6)+(15 G S^2 \[Delta] \[Lambda]m \[CapitalSigma]^2)/(4 c^8 m^3 r^6)-(105 G Sn^2 \[Delta] \[Lambda]m \[CapitalSigma]^2)/(4 c^8 m^3 r^6)-(15 G S^2 \[Lambda]p \[CapitalSigma]^2)/(4 c^8 m^3 r^6)+(105 G Sn^2 \[Lambda]p \[CapitalSigma]^2)/(4 c^8 m^3 r^6)-(15 G S\[CapitalSigma] \[Delta] \[Lambda]p \[CapitalSigma]^2)/(4 c^8 m^3 r^6)-(45 G S\[CapitalSigma] \[Iota]m \[Nu] \[CapitalSigma]^2)/(4 c^8 m^3 r^6)+(15 G S^2 \[Iota]p \[Nu] \[CapitalSigma]^2)/(4 c^8 m^3 r^6)-(105 G Sn^2 \[Iota]p \[Nu] \[CapitalSigma]^2)/(4 c^8 m^3 r^6)+(15 G S\[CapitalSigma] \[Delta] \[Iota]p \[Nu] \[CapitalSigma]^2)/(4 c^8 m^3 r^6)-(45 G S^2 \[Kappa]m^2 \[Nu] \[CapitalSigma]^2)/(8 c^8 m^3 r^6)+(315 G Sn^2 \[Kappa]m^2 \[Nu] \[CapitalSigma]^2)/(8 c^8 m^3 r^6)-(45 G S\[CapitalSigma] \[Delta] \[Kappa]m^2 \[Nu] \[CapitalSigma]^2)/(8 c^8 m^3 r^6)+(45 G S^2 \[Kappa]p^2 \[Nu] \[CapitalSigma]^2)/(8 c^8 m^3 r^6)-(315 G Sn^2 \[Kappa]p^2 \[Nu] \[CapitalSigma]^2)/(8 c^8 m^3 r^6)+(45 G S\[CapitalSigma] \[Delta] \[Kappa]p^2 \[Nu] \[CapitalSigma]^2)/(8 c^8 m^3 r^6)-(45 G S\[CapitalSigma] \[Lambda]m \[Nu] \[CapitalSigma]^2)/(2 c^8 m^3 r^6)+(15 G S^2 \[Lambda]p \[Nu] \[CapitalSigma]^2)/(c^8 m^3 r^6)-(105 G Sn^2 \[Lambda]p \[Nu] \[CapitalSigma]^2)/(c^8 m^3 r^6)+(15 G S\[CapitalSigma] \[Delta] \[Lambda]p \[Nu] \[CapitalSigma]^2)/(c^8 m^3 r^6)+(15 G \[Delta] \[Iota]m \[CapitalSigma]^4)/(16 c^8 m^3 r^6)-(15 G \[Iota]p \[CapitalSigma]^4)/(16 c^8 m^3 r^6)-(15 G \[Delta] \[Iota]m \[Nu] \[CapitalSigma]^4)/(8 c^8 m^3 r^6)+(15 G \[Iota]p \[Nu] \[CapitalSigma]^4)/(4 c^8 m^3 r^6)-(15 G \[Delta] \[Lambda]m \[Nu] \[CapitalSigma]^4)/(4 c^8 m^3 r^6)+(15 G \[Lambda]p \[Nu] \[CapitalSigma]^4)/(4 c^8 m^3 r^6)-(15 G \[Iota]p \[Nu]^2 \[CapitalSigma]^4)/(8 c^8 m^3 r^6)+(45 G \[Kappa]m^2 \[Nu]^2 \[CapitalSigma]^4)/(16 c^8 m^3 r^6)-(45 G \[Kappa]p^2 \[Nu]^2 \[CapitalSigma]^4)/(16 c^8 m^3 r^6)-(15 G \[Lambda]p \[Nu]^2 \[CapitalSigma]^4)/(2 c^8 m^3 r^6)-(105 G S^2 Sn \[Iota]m \[CapitalSigma]n)/(4 c^8 m^3 r^6)+(315 G Sn^3 \[Iota]m \[CapitalSigma]n)/(4 c^8 m^3 r^6)-(105 G Sn S\[CapitalSigma] \[Delta] \[Iota]m \[CapitalSigma]n)/(2 c^8 m^3 r^6)+(105 G Sn S\[CapitalSigma] \[Iota]p \[CapitalSigma]n)/(2 c^8 m^3 r^6)+(105 G S^2 Sn \[Delta] \[Iota]p \[CapitalSigma]n)/(4 c^8 m^3 r^6)-(315 G Sn^3 \[Delta] \[Iota]p \[CapitalSigma]n)/(4 c^8 m^3 r^6)-(105 G Sn S\[CapitalSigma] \[Kappa]m^2 \[CapitalSigma]n)/(4 c^8 m^3 r^6)-(315 G S^2 Sn \[Delta] \[Kappa]m^2 \[CapitalSigma]n)/(8 c^8 m^3 r^6)+(945 G Sn^3 \[Delta] \[Kappa]m^2 \[CapitalSigma]n)/(8 c^8 m^3 r^6)+(105 G Sn S\[CapitalSigma] \[Kappa]p^2 \[CapitalSigma]n)/(4 c^8 m^3 r^6)+(315 G S^2 Sn \[Delta] \[Kappa]p^2 \[CapitalSigma]n)/(8 c^8 m^3 r^6)-(945 G Sn^3 \[Delta] \[Kappa]p^2 \[CapitalSigma]n)/(8 c^8 m^3 r^6)-(105 G S^2 Sn \[Lambda]m \[CapitalSigma]n)/(2 c^8 m^3 r^6)+(315 G Sn^3 \[Lambda]m \[CapitalSigma]n)/(2 c^8 m^3 r^6)-(105 G Sn S\[CapitalSigma] \[Delta] \[Lambda]m \[CapitalSigma]n)/(c^8 m^3 r^6)+(105 G Sn S\[CapitalSigma] \[Lambda]p \[CapitalSigma]n)/(c^8 m^3 r^6)+(105 G S^2 Sn \[Delta] \[Lambda]p \[CapitalSigma]n)/(c^8 m^3 r^6)-(315 G Sn^3 \[Delta] \[Lambda]p \[CapitalSigma]n)/(c^8 m^3 r^6)-(105 G Sn S\[CapitalSigma] \[Iota]p \[Nu] \[CapitalSigma]n)/(c^8 m^3 r^6)+(315 G Sn S\[CapitalSigma] \[Kappa]m^2 \[Nu] \[CapitalSigma]n)/(2 c^8 m^3 r^6)-(315 G Sn S\[CapitalSigma] \[Kappa]p^2 \[Nu] \[CapitalSigma]n)/(2 c^8 m^3 r^6)-(420 G Sn S\[CapitalSigma] \[Lambda]p \[Nu] \[CapitalSigma]n)/(c^8 m^3 r^6)-(105 G Sn \[Iota]m \[CapitalSigma]^2 \[CapitalSigma]n)/(4 c^8 m^3 r^6)+(105 G Sn \[Delta] \[Iota]p \[CapitalSigma]^2 \[CapitalSigma]n)/(4 c^8 m^3 r^6)-(105 G Sn \[Lambda]m \[CapitalSigma]^2 \[CapitalSigma]n)/(4 c^8 m^3 r^6)+(105 G Sn \[Delta] \[Lambda]p \[CapitalSigma]^2 \[CapitalSigma]n)/(4 c^8 m^3 r^6)+(315 G Sn \[Iota]m \[Nu] \[CapitalSigma]^2 \[CapitalSigma]n)/(4 c^8 m^3 r^6)-(105 G Sn \[Delta] \[Iota]p \[Nu] \[CapitalSigma]^2 \[CapitalSigma]n)/(4 c^8 m^3 r^6)+(315 G Sn \[Delta] \[Kappa]m^2 \[Nu] \[CapitalSigma]^2 \[CapitalSigma]n)/(8 c^8 m^3 r^6)-(315 G Sn \[Delta] \[Kappa]p^2 \[Nu] \[CapitalSigma]^2 \[CapitalSigma]n)/(8 c^8 m^3 r^6)+(315 G Sn \[Lambda]m \[Nu] \[CapitalSigma]^2 \[CapitalSigma]n)/(2 c^8 m^3 r^6)-(105 G Sn \[Delta] \[Lambda]p \[Nu] \[CapitalSigma]^2 \[CapitalSigma]n)/(c^8 m^3 r^6)-(105 G S\[CapitalSigma] \[Iota]m \[CapitalSigma]n^2)/(4 c^8 m^3 r^6)-(105 G S^2 \[Delta] \[Iota]m \[CapitalSigma]n^2)/(8 c^8 m^3 r^6)+(945 G Sn^2 \[Delta] \[Iota]m \[CapitalSigma]n^2)/(8 c^8 m^3 r^6)+(105 G S^2 \[Iota]p \[CapitalSigma]n^2)/(8 c^8 m^3 r^6)-(945 G Sn^2 \[Iota]p \[CapitalSigma]n^2)/(8 c^8 m^3 r^6)+(105 G S\[CapitalSigma] \[Delta] \[Iota]p \[CapitalSigma]n^2)/(4 c^8 m^3 r^6)-(105 G S^2 \[Kappa]m^2 \[CapitalSigma]n^2)/(16 c^8 m^3 r^6)+(945 G Sn^2 \[Kappa]m^2 \[CapitalSigma]n^2)/(16 c^8 m^3 r^6)+(105 G S^2 \[Kappa]p^2 \[CapitalSigma]n^2)/(16 c^8 m^3 r^6)-(945 G Sn^2 \[Kappa]p^2 \[CapitalSigma]n^2)/(16 c^8 m^3 r^6)-(105 G S\[CapitalSigma] \[Lambda]m \[CapitalSigma]n^2)/(4 c^8 m^3 r^6)-(105 G S^2 \[Delta] \[Lambda]m \[CapitalSigma]n^2)/(4 c^8 m^3 r^6)+(945 G Sn^2 \[Delta] \[Lambda]m \[CapitalSigma]n^2)/(4 c^8 m^3 r^6)+(105 G S^2 \[Lambda]p \[CapitalSigma]n^2)/(4 c^8 m^3 r^6)-(945 G Sn^2 \[Lambda]p \[CapitalSigma]n^2)/(4 c^8 m^3 r^6)+(105 G S\[CapitalSigma] \[Delta] \[Lambda]p \[CapitalSigma]n^2)/(4 c^8 m^3 r^6)+(315 G S\[CapitalSigma] \[Iota]m \[Nu] \[CapitalSigma]n^2)/(4 c^8 m^3 r^6)-(105 G S^2 \[Iota]p \[Nu] \[CapitalSigma]n^2)/(4 c^8 m^3 r^6)+(945 G Sn^2 \[Iota]p \[Nu] \[CapitalSigma]n^2)/(4 c^8 m^3 r^6)-(105 G S\[CapitalSigma] \[Delta] \[Iota]p \[Nu] \[CapitalSigma]n^2)/(4 c^8 m^3 r^6)+(315 G S^2 \[Kappa]m^2 \[Nu] \[CapitalSigma]n^2)/(8 c^8 m^3 r^6)-(2835 G Sn^2 \[Kappa]m^2 \[Nu] \[CapitalSigma]n^2)/(8 c^8 m^3 r^6)+(315 G S\[CapitalSigma] \[Delta] \[Kappa]m^2 \[Nu] \[CapitalSigma]n^2)/(8 c^8 m^3 r^6)-(315 G S^2 \[Kappa]p^2 \[Nu] \[CapitalSigma]n^2)/(8 c^8 m^3 r^6)+(2835 G Sn^2 \[Kappa]p^2 \[Nu] \[CapitalSigma]n^2)/(8 c^8 m^3 r^6)-(315 G S\[CapitalSigma] \[Delta] \[Kappa]p^2 \[Nu] \[CapitalSigma]n^2)/(8 c^8 m^3 r^6)+(315 G S\[CapitalSigma] \[Lambda]m \[Nu] \[CapitalSigma]n^2)/(2 c^8 m^3 r^6)-(105 G S^2 \[Lambda]p \[Nu] \[CapitalSigma]n^2)/(c^8 m^3 r^6)+(945 G Sn^2 \[Lambda]p \[Nu] \[CapitalSigma]n^2)/(c^8 m^3 r^6)-(105 G S\[CapitalSigma] \[Delta] \[Lambda]p \[Nu] \[CapitalSigma]n^2)/(c^8 m^3 r^6)-(105 G \[Delta] \[Iota]m \[CapitalSigma]^2 \[CapitalSigma]n^2)/(8 c^8 m^3 r^6)+(105 G \[Iota]p \[CapitalSigma]^2 \[CapitalSigma]n^2)/(8 c^8 m^3 r^6)+(105 G \[Delta] \[Iota]m \[Nu] \[CapitalSigma]^2 \[CapitalSigma]n^2)/(4 c^8 m^3 r^6)-(105 G \[Iota]p \[Nu] \[CapitalSigma]^2 \[CapitalSigma]n^2)/(2 c^8 m^3 r^6)+(105 G \[Delta] \[Lambda]m \[Nu] \[CapitalSigma]^2 \[CapitalSigma]n^2)/(2 c^8 m^3 r^6)-(105 G \[Lambda]p \[Nu] \[CapitalSigma]^2 \[CapitalSigma]n^2)/(2 c^8 m^3 r^6)+(105 G \[Iota]p \[Nu]^2 \[CapitalSigma]^2 \[CapitalSigma]n^2)/(4 c^8 m^3 r^6)-(315 G \[Kappa]m^2 \[Nu]^2 \[CapitalSigma]^2 \[CapitalSigma]n^2)/(8 c^8 m^3 r^6)+(315 G \[Kappa]p^2 \[Nu]^2 \[CapitalSigma]^2 \[CapitalSigma]n^2)/(8 c^8 m^3 r^6)+(105 G \[Lambda]p \[Nu]^2 \[CapitalSigma]^2 \[CapitalSigma]n^2)/(c^8 m^3 r^6)+(315 G Sn \[Iota]m \[CapitalSigma]n^3)/(4 c^8 m^3 r^6)-(315 G Sn \[Delta] \[Iota]p \[CapitalSigma]n^3)/(4 c^8 m^3 r^6)+(315 G Sn \[Lambda]m \[CapitalSigma]n^3)/(4 c^8 m^3 r^6)-(315 G Sn \[Delta] \[Lambda]p \[CapitalSigma]n^3)/(4 c^8 m^3 r^6)-(945 G Sn \[Iota]m \[Nu] \[CapitalSigma]n^3)/(4 c^8 m^3 r^6)+(315 G Sn \[Delta] \[Iota]p \[Nu] \[CapitalSigma]n^3)/(4 c^8 m^3 r^6)-(945 G Sn \[Delta] \[Kappa]m^2 \[Nu] \[CapitalSigma]n^3)/(8 c^8 m^3 r^6)+(945 G Sn \[Delta] \[Kappa]p^2 \[Nu] \[CapitalSigma]n^3)/(8 c^8 m^3 r^6)-(945 G Sn \[Lambda]m \[Nu] \[CapitalSigma]n^3)/(2 c^8 m^3 r^6)+(315 G Sn \[Delta] \[Lambda]p \[Nu] \[CapitalSigma]n^3)/(c^8 m^3 r^6)+(315 G \[Delta] \[Iota]m \[CapitalSigma]n^4)/(16 c^8 m^3 r^6)-(315 G \[Iota]p \[CapitalSigma]n^4)/(16 c^8 m^3 r^6)-(315 G \[Delta] \[Iota]m \[Nu] \[CapitalSigma]n^4)/(8 c^8 m^3 r^6)+(315 G \[Iota]p \[Nu] \[CapitalSigma]n^4)/(4 c^8 m^3 r^6)-(315 G \[Delta] \[Lambda]m \[Nu] \[CapitalSigma]n^4)/(4 c^8 m^3 r^6)+(315 G \[Lambda]p \[Nu] \[CapitalSigma]n^4)/(4 c^8 m^3 r^6)-(315 G \[Iota]p \[Nu]^2 \[CapitalSigma]n^4)/(8 c^8 m^3 r^6)+(945 G \[Kappa]m^2 \[Nu]^2 \[CapitalSigma]n^4)/(16 c^8 m^3 r^6)-(945 G \[Kappa]p^2 \[Nu]^2 \[CapitalSigma]n^4)/(16 c^8 m^3 r^6)-(315 G \[Lambda]p \[Nu]^2 \[CapitalSigma]n^4)/(2 c^8 m^3 r^6)) n[i]+((15 G Sn S\[CapitalSigma] \[Iota]m)/(2 c^8 m^3 r^6)-(15 G S^2 Sn \[Iota]p)/(2 c^8 m^3 r^6)+(35 G Sn^3 \[Iota]p)/(2 c^8 m^3 r^6)-(15 G Sn S\[CapitalSigma] \[Delta] \[Iota]p)/(2 c^8 m^3 r^6)+(45 G S^2 Sn \[Kappa]m^2)/(4 c^8 m^3 r^6)-(105 G Sn^3 \[Kappa]m^2)/(4 c^8 m^3 r^6)+(45 G Sn S\[CapitalSigma] \[Delta] \[Kappa]m^2)/(4 c^8 m^3 r^6)-(45 G S^2 Sn \[Kappa]p^2)/(4 c^8 m^3 r^6)+(105 G Sn^3 \[Kappa]p^2)/(4 c^8 m^3 r^6)-(45 G Sn S\[CapitalSigma] \[Delta] \[Kappa]p^2)/(4 c^8 m^3 r^6)+(15 G Sn S\[CapitalSigma] \[Lambda]m)/(c^8 m^3 r^6)-(30 G S^2 Sn \[Lambda]p)/(c^8 m^3 r^6)+(70 G Sn^3 \[Lambda]p)/(c^8 m^3 r^6)-(30 G Sn S\[CapitalSigma] \[Delta] \[Lambda]p)/(c^8 m^3 r^6)+(15 G Sn \[Delta] \[Iota]m \[CapitalSigma]^2)/(4 c^8 m^3 r^6)-(15 G Sn \[Iota]p \[CapitalSigma]^2)/(4 c^8 m^3 r^6)+(15 G Sn \[Kappa]m^2 \[CapitalSigma]^2)/(8 c^8 m^3 r^6)-(15 G Sn \[Kappa]p^2 \[CapitalSigma]^2)/(8 c^8 m^3 r^6)+(15 G Sn \[Delta] \[Lambda]m \[CapitalSigma]^2)/(2 c^8 m^3 r^6)-(15 G Sn \[Lambda]p \[CapitalSigma]^2)/(2 c^8 m^3 r^6)+(15 G Sn \[Iota]p \[Nu] \[CapitalSigma]^2)/(2 c^8 m^3 r^6)-(45 G Sn \[Kappa]m^2 \[Nu] \[CapitalSigma]^2)/(4 c^8 m^3 r^6)+(45 G Sn \[Kappa]p^2 \[Nu] \[CapitalSigma]^2)/(4 c^8 m^3 r^6)+(30 G Sn \[Lambda]p \[Nu] \[CapitalSigma]^2)/(c^8 m^3 r^6)+(15 G S^2 \[Iota]m \[CapitalSigma]n)/(4 c^8 m^3 r^6)-(105 G Sn^2 \[Iota]m \[CapitalSigma]n)/(4 c^8 m^3 r^6)+(15 G S\[CapitalSigma] \[Delta] \[Iota]m \[CapitalSigma]n)/(2 c^8 m^3 r^6)-(15 G S\[CapitalSigma] \[Iota]p \[CapitalSigma]n)/(2 c^8 m^3 r^6)-(15 G S^2 \[Delta] \[Iota]p \[CapitalSigma]n)/(4 c^8 m^3 r^6)+(105 G Sn^2 \[Delta] \[Iota]p \[CapitalSigma]n)/(4 c^8 m^3 r^6)+(15 G S\[CapitalSigma] \[Kappa]m^2 \[CapitalSigma]n)/(4 c^8 m^3 r^6)+(45 G S^2 \[Delta] \[Kappa]m^2 \[CapitalSigma]n)/(8 c^8 m^3 r^6)-(315 G Sn^2 \[Delta] \[Kappa]m^2 \[CapitalSigma]n)/(8 c^8 m^3 r^6)-(15 G S\[CapitalSigma] \[Kappa]p^2 \[CapitalSigma]n)/(4 c^8 m^3 r^6)-(45 G S^2 \[Delta] \[Kappa]p^2 \[CapitalSigma]n)/(8 c^8 m^3 r^6)+(315 G Sn^2 \[Delta] \[Kappa]p^2 \[CapitalSigma]n)/(8 c^8 m^3 r^6)+(15 G S^2 \[Lambda]m \[CapitalSigma]n)/(2 c^8 m^3 r^6)-(105 G Sn^2 \[Lambda]m \[CapitalSigma]n)/(2 c^8 m^3 r^6)+(15 G S\[CapitalSigma] \[Delta] \[Lambda]m \[CapitalSigma]n)/(c^8 m^3 r^6)-(15 G S\[CapitalSigma] \[Lambda]p \[CapitalSigma]n)/(c^8 m^3 r^6)-(15 G S^2 \[Delta] \[Lambda]p \[CapitalSigma]n)/(c^8 m^3 r^6)+(105 G Sn^2 \[Delta] \[Lambda]p \[CapitalSigma]n)/(c^8 m^3 r^6)+(15 G S\[CapitalSigma] \[Iota]p \[Nu] \[CapitalSigma]n)/(c^8 m^3 r^6)-(45 G S\[CapitalSigma] \[Kappa]m^2 \[Nu] \[CapitalSigma]n)/(2 c^8 m^3 r^6)+(45 G S\[CapitalSigma] \[Kappa]p^2 \[Nu] \[CapitalSigma]n)/(2 c^8 m^3 r^6)+(60 G S\[CapitalSigma] \[Lambda]p \[Nu] \[CapitalSigma]n)/(c^8 m^3 r^6)+(15 G \[Iota]m \[CapitalSigma]^2 \[CapitalSigma]n)/(4 c^8 m^3 r^6)-(15 G \[Delta] \[Iota]p \[CapitalSigma]^2 \[CapitalSigma]n)/(4 c^8 m^3 r^6)+(15 G \[Lambda]m \[CapitalSigma]^2 \[CapitalSigma]n)/(4 c^8 m^3 r^6)-(15 G \[Delta] \[Lambda]p \[CapitalSigma]^2 \[CapitalSigma]n)/(4 c^8 m^3 r^6)-(45 G \[Iota]m \[Nu] \[CapitalSigma]^2 \[CapitalSigma]n)/(4 c^8 m^3 r^6)+(15 G \[Delta] \[Iota]p \[Nu] \[CapitalSigma]^2 \[CapitalSigma]n)/(4 c^8 m^3 r^6)-(45 G \[Delta] \[Kappa]m^2 \[Nu] \[CapitalSigma]^2 \[CapitalSigma]n)/(8 c^8 m^3 r^6)+(45 G \[Delta] \[Kappa]p^2 \[Nu] \[CapitalSigma]^2 \[CapitalSigma]n)/(8 c^8 m^3 r^6)-(45 G \[Lambda]m \[Nu] \[CapitalSigma]^2 \[CapitalSigma]n)/(2 c^8 m^3 r^6)+(15 G \[Delta] \[Lambda]p \[Nu] \[CapitalSigma]^2 \[CapitalSigma]n)/(c^8 m^3 r^6)-(105 G Sn \[Delta] \[Iota]m \[CapitalSigma]n^2)/(4 c^8 m^3 r^6)+(105 G Sn \[Iota]p \[CapitalSigma]n^2)/(4 c^8 m^3 r^6)-(105 G Sn \[Kappa]m^2 \[CapitalSigma]n^2)/(8 c^8 m^3 r^6)+(105 G Sn \[Kappa]p^2 \[CapitalSigma]n^2)/(8 c^8 m^3 r^6)-(105 G Sn \[Delta] \[Lambda]m \[CapitalSigma]n^2)/(2 c^8 m^3 r^6)+(105 G Sn \[Lambda]p \[CapitalSigma]n^2)/(2 c^8 m^3 r^6)-(105 G Sn \[Iota]p \[Nu] \[CapitalSigma]n^2)/(2 c^8 m^3 r^6)+(315 G Sn \[Kappa]m^2 \[Nu] \[CapitalSigma]n^2)/(4 c^8 m^3 r^6)-(315 G Sn \[Kappa]p^2 \[Nu] \[CapitalSigma]n^2)/(4 c^8 m^3 r^6)-(210 G Sn \[Lambda]p \[Nu] \[CapitalSigma]n^2)/(c^8 m^3 r^6)-(35 G \[Iota]m \[CapitalSigma]n^3)/(4 c^8 m^3 r^6)+(35 G \[Delta] \[Iota]p \[CapitalSigma]n^3)/(4 c^8 m^3 r^6)-(35 G \[Lambda]m \[CapitalSigma]n^3)/(4 c^8 m^3 r^6)+(35 G \[Delta] \[Lambda]p \[CapitalSigma]n^3)/(4 c^8 m^3 r^6)+(105 G \[Iota]m \[Nu] \[CapitalSigma]n^3)/(4 c^8 m^3 r^6)-(35 G \[Delta] \[Iota]p \[Nu] \[CapitalSigma]n^3)/(4 c^8 m^3 r^6)+(105 G \[Delta] \[Kappa]m^2 \[Nu] \[CapitalSigma]n^3)/(8 c^8 m^3 r^6)-(105 G \[Delta] \[Kappa]p^2 \[Nu] \[CapitalSigma]n^3)/(8 c^8 m^3 r^6)+(105 G \[Lambda]m \[Nu] \[CapitalSigma]n^3)/(2 c^8 m^3 r^6)-(35 G \[Delta] \[Lambda]p \[Nu] \[CapitalSigma]n^3)/(c^8 m^3 r^6)) S[i]+((15 G S^2 Sn \[Iota]m)/(4 c^8 m^3 r^6)-(35 G Sn^3 \[Iota]m)/(4 c^8 m^3 r^6)+(15 G Sn S\[CapitalSigma] \[Delta] \[Iota]m)/(2 c^8 m^3 r^6)-(15 G Sn S\[CapitalSigma] \[Iota]p)/(2 c^8 m^3 r^6)-(15 G S^2 Sn \[Delta] \[Iota]p)/(4 c^8 m^3 r^6)+(35 G Sn^3 \[Delta] \[Iota]p)/(4 c^8 m^3 r^6)+(15 G Sn S\[CapitalSigma] \[Kappa]m^2)/(4 c^8 m^3 r^6)+(45 G S^2 Sn \[Delta] \[Kappa]m^2)/(8 c^8 m^3 r^6)-(105 G Sn^3 \[Delta] \[Kappa]m^2)/(8 c^8 m^3 r^6)-(15 G Sn S\[CapitalSigma] \[Kappa]p^2)/(4 c^8 m^3 r^6)-(45 G S^2 Sn \[Delta] \[Kappa]p^2)/(8 c^8 m^3 r^6)+(105 G Sn^3 \[Delta] \[Kappa]p^2)/(8 c^8 m^3 r^6)+(15 G S^2 Sn \[Lambda]m)/(2 c^8 m^3 r^6)-(35 G Sn^3 \[Lambda]m)/(2 c^8 m^3 r^6)+(15 G Sn S\[CapitalSigma] \[Delta] \[Lambda]m)/(c^8 m^3 r^6)-(15 G Sn S\[CapitalSigma] \[Lambda]p)/(c^8 m^3 r^6)-(15 G S^2 Sn \[Delta] \[Lambda]p)/(c^8 m^3 r^6)+(35 G Sn^3 \[Delta] \[Lambda]p)/(c^8 m^3 r^6)+(15 G Sn S\[CapitalSigma] \[Iota]p \[Nu])/(c^8 m^3 r^6)-(45 G Sn S\[CapitalSigma] \[Kappa]m^2 \[Nu])/(2 c^8 m^3 r^6)+(45 G Sn S\[CapitalSigma] \[Kappa]p^2 \[Nu])/(2 c^8 m^3 r^6)+(60 G Sn S\[CapitalSigma] \[Lambda]p \[Nu])/(c^8 m^3 r^6)+(15 G Sn \[Iota]m \[CapitalSigma]^2)/(4 c^8 m^3 r^6)-(15 G Sn \[Delta] \[Iota]p \[CapitalSigma]^2)/(4 c^8 m^3 r^6)+(15 G Sn \[Lambda]m \[CapitalSigma]^2)/(4 c^8 m^3 r^6)-(15 G Sn \[Delta] \[Lambda]p \[CapitalSigma]^2)/(4 c^8 m^3 r^6)-(45 G Sn \[Iota]m \[Nu] \[CapitalSigma]^2)/(4 c^8 m^3 r^6)+(15 G Sn \[Delta] \[Iota]p \[Nu] \[CapitalSigma]^2)/(4 c^8 m^3 r^6)-(45 G Sn \[Delta] \[Kappa]m^2 \[Nu] \[CapitalSigma]^2)/(8 c^8 m^3 r^6)+(45 G Sn \[Delta] \[Kappa]p^2 \[Nu] \[CapitalSigma]^2)/(8 c^8 m^3 r^6)-(45 G Sn \[Lambda]m \[Nu] \[CapitalSigma]^2)/(2 c^8 m^3 r^6)+(15 G Sn \[Delta] \[Lambda]p \[Nu] \[CapitalSigma]^2)/(c^8 m^3 r^6)+(15 G S\[CapitalSigma] \[Iota]m \[CapitalSigma]n)/(2 c^8 m^3 r^6)+(15 G S^2 \[Delta] \[Iota]m \[CapitalSigma]n)/(4 c^8 m^3 r^6)-(105 G Sn^2 \[Delta] \[Iota]m \[CapitalSigma]n)/(4 c^8 m^3 r^6)-(15 G S^2 \[Iota]p \[CapitalSigma]n)/(4 c^8 m^3 r^6)+(105 G Sn^2 \[Iota]p \[CapitalSigma]n)/(4 c^8 m^3 r^6)-(15 G S\[CapitalSigma] \[Delta] \[Iota]p \[CapitalSigma]n)/(2 c^8 m^3 r^6)+(15 G S^2 \[Kappa]m^2 \[CapitalSigma]n)/(8 c^8 m^3 r^6)-(105 G Sn^2 \[Kappa]m^2 \[CapitalSigma]n)/(8 c^8 m^3 r^6)-(15 G S^2 \[Kappa]p^2 \[CapitalSigma]n)/(8 c^8 m^3 r^6)+(105 G Sn^2 \[Kappa]p^2 \[CapitalSigma]n)/(8 c^8 m^3 r^6)+(15 G S\[CapitalSigma] \[Lambda]m \[CapitalSigma]n)/(2 c^8 m^3 r^6)+(15 G S^2 \[Delta] \[Lambda]m \[CapitalSigma]n)/(2 c^8 m^3 r^6)-(105 G Sn^2 \[Delta] \[Lambda]m \[CapitalSigma]n)/(2 c^8 m^3 r^6)-(15 G S^2 \[Lambda]p \[CapitalSigma]n)/(2 c^8 m^3 r^6)+(105 G Sn^2 \[Lambda]p \[CapitalSigma]n)/(2 c^8 m^3 r^6)-(15 G S\[CapitalSigma] \[Delta] \[Lambda]p \[CapitalSigma]n)/(2 c^8 m^3 r^6)-(45 G S\[CapitalSigma] \[Iota]m \[Nu] \[CapitalSigma]n)/(2 c^8 m^3 r^6)+(15 G S^2 \[Iota]p \[Nu] \[CapitalSigma]n)/(2 c^8 m^3 r^6)-(105 G Sn^2 \[Iota]p \[Nu] \[CapitalSigma]n)/(2 c^8 m^3 r^6)+(15 G S\[CapitalSigma] \[Delta] \[Iota]p \[Nu] \[CapitalSigma]n)/(2 c^8 m^3 r^6)-(45 G S^2 \[Kappa]m^2 \[Nu] \[CapitalSigma]n)/(4 c^8 m^3 r^6)+(315 G Sn^2 \[Kappa]m^2 \[Nu] \[CapitalSigma]n)/(4 c^8 m^3 r^6)-(45 G S\[CapitalSigma] \[Delta] \[Kappa]m^2 \[Nu] \[CapitalSigma]n)/(4 c^8 m^3 r^6)+(45 G S^2 \[Kappa]p^2 \[Nu] \[CapitalSigma]n)/(4 c^8 m^3 r^6)-(315 G Sn^2 \[Kappa]p^2 \[Nu] \[CapitalSigma]n)/(4 c^8 m^3 r^6)+(45 G S\[CapitalSigma] \[Delta] \[Kappa]p^2 \[Nu] \[CapitalSigma]n)/(4 c^8 m^3 r^6)-(45 G S\[CapitalSigma] \[Lambda]m \[Nu] \[CapitalSigma]n)/(c^8 m^3 r^6)+(30 G S^2 \[Lambda]p \[Nu] \[CapitalSigma]n)/(c^8 m^3 r^6)-(210 G Sn^2 \[Lambda]p \[Nu] \[CapitalSigma]n)/(c^8 m^3 r^6)+(30 G S\[CapitalSigma] \[Delta] \[Lambda]p \[Nu] \[CapitalSigma]n)/(c^8 m^3 r^6)+(15 G \[Delta] \[Iota]m \[CapitalSigma]^2 \[CapitalSigma]n)/(4 c^8 m^3 r^6)-(15 G \[Iota]p \[CapitalSigma]^2 \[CapitalSigma]n)/(4 c^8 m^3 r^6)-(15 G \[Delta] \[Iota]m \[Nu] \[CapitalSigma]^2 \[CapitalSigma]n)/(2 c^8 m^3 r^6)+(15 G \[Iota]p \[Nu] \[CapitalSigma]^2 \[CapitalSigma]n)/(c^8 m^3 r^6)-(15 G \[Delta] \[Lambda]m \[Nu] \[CapitalSigma]^2 \[CapitalSigma]n)/(c^8 m^3 r^6)+(15 G \[Lambda]p \[Nu] \[CapitalSigma]^2 \[CapitalSigma]n)/(c^8 m^3 r^6)-(15 G \[Iota]p \[Nu]^2 \[CapitalSigma]^2 \[CapitalSigma]n)/(2 c^8 m^3 r^6)+(45 G \[Kappa]m^2 \[Nu]^2 \[CapitalSigma]^2 \[CapitalSigma]n)/(4 c^8 m^3 r^6)-(45 G \[Kappa]p^2 \[Nu]^2 \[CapitalSigma]^2 \[CapitalSigma]n)/(4 c^8 m^3 r^6)-(30 G \[Lambda]p \[Nu]^2 \[CapitalSigma]^2 \[CapitalSigma]n)/(c^8 m^3 r^6)-(105 G Sn \[Iota]m \[CapitalSigma]n^2)/(4 c^8 m^3 r^6)+(105 G Sn \[Delta] \[Iota]p \[CapitalSigma]n^2)/(4 c^8 m^3 r^6)-(105 G Sn \[Lambda]m \[CapitalSigma]n^2)/(4 c^8 m^3 r^6)+(105 G Sn \[Delta] \[Lambda]p \[CapitalSigma]n^2)/(4 c^8 m^3 r^6)+(315 G Sn \[Iota]m \[Nu] \[CapitalSigma]n^2)/(4 c^8 m^3 r^6)-(105 G Sn \[Delta] \[Iota]p \[Nu] \[CapitalSigma]n^2)/(4 c^8 m^3 r^6)+(315 G Sn \[Delta] \[Kappa]m^2 \[Nu] \[CapitalSigma]n^2)/(8 c^8 m^3 r^6)-(315 G Sn \[Delta] \[Kappa]p^2 \[Nu] \[CapitalSigma]n^2)/(8 c^8 m^3 r^6)+(315 G Sn \[Lambda]m \[Nu] \[CapitalSigma]n^2)/(2 c^8 m^3 r^6)-(105 G Sn \[Delta] \[Lambda]p \[Nu] \[CapitalSigma]n^2)/(c^8 m^3 r^6)-(35 G \[Delta] \[Iota]m \[CapitalSigma]n^3)/(4 c^8 m^3 r^6)+(35 G \[Iota]p \[CapitalSigma]n^3)/(4 c^8 m^3 r^6)+(35 G \[Delta] \[Iota]m \[Nu] \[CapitalSigma]n^3)/(2 c^8 m^3 r^6)-(35 G \[Iota]p \[Nu] \[CapitalSigma]n^3)/(c^8 m^3 r^6)+(35 G \[Delta] \[Lambda]m \[Nu] \[CapitalSigma]n^3)/(c^8 m^3 r^6)-(35 G \[Lambda]p \[Nu] \[CapitalSigma]n^3)/(c^8 m^3 r^6)+(35 G \[Iota]p \[Nu]^2 \[CapitalSigma]n^3)/(2 c^8 m^3 r^6)-(105 G \[Kappa]m^2 \[Nu]^2 \[CapitalSigma]n^3)/(4 c^8 m^3 r^6)+(105 G \[Kappa]p^2 \[Nu]^2 \[CapitalSigma]n^3)/(4 c^8 m^3 r^6)+(70 G \[Lambda]p \[Nu]^2 \[CapitalSigma]n^3)/(c^8 m^3 r^6)) \[CapitalSigma][i]


(* ::Section::Closed:: *)
(*VII. Stability criterion (general case)*)


CGeneral=1-6 X+X^(3/2) (14 \[Chi]S+6 \[Delta] \[Chi]\[CapitalSigma])+X^(5/2) ((-22-32 \[Nu]) \[Chi]S+(-18 \[Delta]-15 \[Delta] \[Nu]) \[Chi]\[CapitalSigma])+X^2 (14 \[Nu]+(-6-3 \[Kappa]p) \[Chi]S^2+(-6 \[Delta]+3 \[Kappa]m-3 \[Delta] \[Kappa]p) \[Chi]S \[Chi]\[CapitalSigma]+((3 \[Delta] \[Kappa]m)/2-(3 \[Kappa]p)/2+6 \[Nu]+3 \[Kappa]p \[Nu]) \[Chi]\[CapitalSigma]^2)+X^3 ((397 \[Nu])/2-(123 \[Pi]^2 \[Nu])/16-14 \[Nu]^2+(86-6 \[Delta] \[Kappa]m-6 \[Kappa]p+10 \[Nu]+5 \[Kappa]p \[Nu]) \[Chi]S^2+(96 \[Delta]+10 \[Delta] \[Nu]+19 \[Kappa]m \[Nu]+5 \[Delta] \[Kappa]p \[Nu]) \[Chi]S \[Chi]\[CapitalSigma]+(30-102 \[Nu]+(7 \[Delta] \[Kappa]m \[Nu])/2-(7 \[Kappa]p \[Nu])/2-10 \[Nu]^2-5 \[Kappa]p \[Nu]^2) \[Chi]\[CapitalSigma]^2)+X^(7/2) ((-104+2 \[Kappa]p+18 \[Lambda]p) \[Chi]S^3+(-((269 \[Delta] \[Nu])/4)+14 \[Delta] \[Nu]^2) \[Chi]\[CapitalSigma]+(-164 \[Delta]+25 \[Kappa]m-\[Delta] \[Kappa]p-27 \[Lambda]m+27 \[Delta] \[Lambda]p) \[Chi]S^2 \[Chi]\[CapitalSigma]+(15 \[Kappa]m-15 \[Delta] \[Kappa]p-9 \[Lambda]m+9 \[Delta] \[Lambda]p+60 \[Delta] \[Nu]-33 \[Kappa]m \[Nu]+3 \[Delta] \[Kappa]p \[Nu]+27 \[Lambda]m \[Nu]-9 \[Delta] \[Lambda]p \[Nu]) \[Chi]\[CapitalSigma]^3+\[Chi]S (-((568 \[Nu])/3)+(86 \[Nu]^2)/3+(-60+29 \[Delta] \[Kappa]m-29 \[Kappa]p-27 \[Delta] \[Lambda]m+27 \[Lambda]p+344 \[Nu]+10 \[Kappa]p \[Nu]-54 \[Lambda]p \[Nu]) \[Chi]\[CapitalSigma]^2))+X^4 (-((215729 \[Nu])/180)+(5024 EulerGamma \[Nu])/15+(58265 \[Pi]^2 \[Nu])/1536-(4223 \[Nu]^2)/6+(451 \[Pi]^2 \[Nu]^2)/16+(196 \[Nu]^3)/27+(30-(15 \[Iota]p)/2+(45 \[Kappa]m^2)/4+30 \[Kappa]p-(15 \[Kappa]p^2)/4-30 \[Lambda]p) \[Chi]S^4+(60 \[Delta]+15 \[Iota]m-15 \[Delta] \[Iota]p-30 \[Kappa]m+(45 \[Delta] \[Kappa]m^2)/2+60 \[Delta] \[Kappa]p-15 \[Kappa]m \[Kappa]p-(15 \[Delta] \[Kappa]p^2)/2+30 \[Lambda]m-60 \[Delta] \[Lambda]p) \[Chi]S^3 \[Chi]\[CapitalSigma]+(-75-6 \[Delta] \[Kappa]m+6 \[Kappa]p+(477 \[Nu])/2+(15 \[Delta] \[Kappa]m \[Nu])/8-(111 \[Kappa]p \[Nu])/8+(1307 \[Nu]^2)/14-31/3 \[Delta] \[Kappa]m \[Nu]^2-(1331 \[Kappa]p \[Nu]^2)/84+(20 \[Nu]^3)/3+(10 \[Kappa]p \[Nu]^3)/3) \[Chi]\[CapitalSigma]^2+((15 \[Delta] \[Iota]m)/4-(15 \[Iota]p)/4+(15 \[Kappa]m^2)/8-(15 \[Delta] \[Kappa]m \[Kappa]p)/4+(15 \[Kappa]p^2)/8-(15 \[Delta] \[Iota]m \[Nu])/2+15 \[Iota]p \[Nu]+15 \[Delta] \[Kappa]m \[Nu]-(15 \[Kappa]m^2 \[Nu])/2-15 \[Kappa]p \[Nu]+15/2 \[Delta] \[Kappa]m \[Kappa]p \[Nu]-(15 \[Kappa]p^2 \[Nu])/2-15 \[Delta] \[Lambda]m \[Nu]+15 \[Lambda]p \[Nu]+30 \[Nu]^2-(15 \[Iota]p \[Nu]^2)/2+(45 \[Kappa]m^2 \[Nu]^2)/4+30 \[Kappa]p \[Nu]^2-(15 \[Kappa]p^2 \[Nu]^2)/4-30 \[Lambda]p \[Nu]^2) \[Chi]\[CapitalSigma]^4+\[Chi]S^2 (-(3797/42)-(419 \[Delta] \[Kappa]m)/28-(83 \[Kappa]p)/28+(307 \[Nu])/42+12 \[Delta] \[Kappa]m \[Nu]+(1069 \[Kappa]p \[Nu])/28-(20 \[Nu]^2)/3-(10 \[Kappa]p \[Nu]^2)/3+(30+(45 \[Delta] \[Iota]m)/2-(45 \[Iota]p)/2-45 \[Delta] \[Kappa]m+(75 \[Kappa]m^2)/4+45 \[Kappa]p-(45 \[Delta] \[Kappa]m \[Kappa]p)/2+(15 \[Kappa]p^2)/4+45 \[Delta] \[Lambda]m-45 \[Lambda]p-180 \[Nu]+45 \[Iota]p \[Nu]-(135 \[Kappa]m^2 \[Nu])/2-180 \[Kappa]p \[Nu]+(45 \[Kappa]p^2 \[Nu])/2+180 \[Lambda]p \[Nu]) \[Chi]\[CapitalSigma]^2)+\[Chi]S ((-180 \[Delta]-12 \[Kappa]m+12 \[Delta] \[Kappa]p-(663 \[Delta] \[Nu])/14+(943 \[Kappa]m \[Nu])/28+(733 \[Delta] \[Kappa]p \[Nu])/28-(20 \[Delta] \[Nu]^2)/3-(134 \[Kappa]m \[Nu]^2)/3-10/3 \[Delta] \[Kappa]p \[Nu]^2) \[Chi]\[CapitalSigma]+(15 \[Iota]m-15 \[Delta] \[Iota]p-15 \[Kappa]m+(15 \[Delta] \[Kappa]m^2)/2+15 \[Delta] \[Kappa]p-15 \[Kappa]m \[Kappa]p+(15 \[Delta] \[Kappa]p^2)/2+15 \[Lambda]m-15 \[Delta] \[Lambda]p-60 \[Delta] \[Nu]-45 \[Iota]m \[Nu]+15 \[Delta] \[Iota]p \[Nu]+90 \[Kappa]m \[Nu]-45/2 \[Delta] \[Kappa]m^2 \[Nu]-60 \[Delta] \[Kappa]p \[Nu]+45 \[Kappa]m \[Kappa]p \[Nu]+15/2 \[Delta] \[Kappa]p^2 \[Nu]-90 \[Lambda]m \[Nu]+60 \[Delta] \[Lambda]p \[Nu]) \[Chi]\[CapitalSigma]^3)+1184/15 \[Nu] Log[2]+2916/5 \[Nu] Log[3]+2512/15 \[Nu] Log[X])


(* ::Section::Closed:: *)
(*VIII. Stability criterion (BHs)*)


CBH=1-6 X+X^(3/2) (14 \[Chi]S+6 \[Delta] \[Chi]\[CapitalSigma])+X^(5/2) (-22 \[Chi]S-18 \[Delta] \[Chi]\[CapitalSigma]+\[Nu] (-32 \[Chi]S-15 \[Delta] \[Chi]\[CapitalSigma]))+X^3 (74 \[Chi]S^2+96 \[Delta] \[Chi]S \[Chi]\[CapitalSigma]+30 \[Chi]\[CapitalSigma]^2+\[Nu] (397/2-(123 \[Pi]^2)/16+20 \[Chi]S^2+20 \[Delta] \[Chi]S \[Chi]\[CapitalSigma]-109 \[Chi]\[CapitalSigma]^2)+\[Nu]^2 (-14-20 \[Chi]\[CapitalSigma]^2))+X^2 (-12 \[Chi]S^2-12 \[Delta] \[Chi]S \[Chi]\[CapitalSigma]-3 \[Chi]\[CapitalSigma]^2+\[Nu] (14+12 \[Chi]\[CapitalSigma]^2))+X^(7/2) (-64 \[Chi]S^3-112 \[Delta] \[Chi]S^2 \[Chi]\[CapitalSigma]-64 \[Chi]S \[Chi]\[CapitalSigma]^2-12 \[Delta] \[Chi]\[CapitalSigma]^3+\[Nu]^2 ((86 \[Chi]S)/3+14 \[Delta] \[Chi]\[CapitalSigma])+\[Nu] (-((568 \[Chi]S)/3)-(269 \[Delta] \[Chi]\[CapitalSigma])/4+256 \[Chi]S \[Chi]\[CapitalSigma]^2+48 \[Delta] \[Chi]\[CapitalSigma]^3))+X^4 (-((289 \[Chi]S^2)/3)-156 \[Delta] \[Chi]S \[Chi]\[CapitalSigma]-63 \[Chi]\[CapitalSigma]^2+\[Nu]^3 (196/27+(40 \[Chi]\[CapitalSigma]^2)/3)+\[Nu]^2 (-(4223/6)+(451 \[Pi]^2)/16-(40 \[Chi]S^2)/3-(40 \[Delta] \[Chi]S \[Chi]\[CapitalSigma])/3+(185 \[Chi]\[CapitalSigma]^2)/3)+\[Nu] (-(215729/180)+(5024 EulerGamma)/15+(58265 \[Pi]^2)/1536+(251 \[Chi]S^2)/3+5 \[Delta] \[Chi]S \[Chi]\[CapitalSigma]+(843 \[Chi]\[CapitalSigma]^2)/4+(1184 Log[2])/15+(2916 Log[3])/5+(2512 Log[X])/15))

